Properties and Application of Gaussian Quantum Processes

Gaussian states, operations, and measurements are central building blocks for continuous-variable quantum information processing which paves the way for abundant applications, especially including network-based quantum computation and communication. To make the most use of the Gaussian processes, it is required to understand and utilize suitable mathematical tools such as the symplectic space, symplectic algebra, and Wigner representation. Applying these mathematical tools to practical quantum scenarios, we developed various schemes for quantum transduction, interference-based bosonic mode permutation and bosonic sensing. We demonstrated that generic coupler characterized by Gaussian unitary process can be transformed into a high-fidelity transducer, assuming the access to infinite squeezing and adaptive feedforward with homodyne measurements. To address the practical limitation of finite squeezing, we explored the interference-based protocols. These protocols let us freely permute bosonic modes only assuming the access to single-mode Gaussian operations and multiple uses of a given multi-mode Gaussian process. Thus, such a scheme not only enables universal decoupling for bosonic systems, which is useful for suppressing undesired coupling between the system and the environment, but also faithful bidirectional single-mode quantum transduction. Moreover, noticing that the Gaussian processes are appropriate theoretical models for optical sensors, we studied the quantum noise theory for optical parameter sensing and its potential in providing great measurement precision enhancement. We also extended the Gaussian theories to discrete variable systems, with several examples such as quantum (gate) teleportation. All the analyses originated from the fundamental quantum commutation relations, and therefore are widely applicable.

==> Pictures/Ch1_Gaussian_states.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    834276,      14294]
NotebookOptionsPosition[    833016,      14264]
NotebookOutlinePosition[    833389,      14280]
CellTagsIndexPosition[    833346,      14277]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"x", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], 
       RowBox[{"1", "/", "2"}]], 
      SqrtBox[
       RowBox[{"Det", "[", "V", "]"}]]}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}], ".", 
       RowBox[{"Inverse", "[", "V", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotTheme", "->", "\"\<Classic\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "None"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"q", ",", "Large", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"p", ",", "Large", ",", "Bold"}], "]"}], ",", "None", ",", 
      "None"}], "}"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", "18"}], ",", 
   RowBox[{"Axes", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.803580854136611*^9, 3.8035808735966425`*^9}, {
  3.80358090798027*^9, 3.8035809167127404`*^9}, {3.803581962111827*^9, 
  3.803582102939559*^9}, {3.8035821356518154`*^9, 3.8035821450798087`*^9}, {
  3.8035822524006343`*^9, 3.803582368573238*^9}, {3.8035825552023325`*^9, 
  3.8035826409734583`*^9}, {3.803582991011463*^9, 3.8035829973918447`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9f3b8759-b0a3-4b70-9ee3-fdf59e7eadc0"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFnXm4jtX6xxWpNOhIwtGc+jkkpRCytoiSTiqHoiidNKFSSSdKxWmQISWh
kIqSKfqpDK2dQ5kaNCDztDNve28z2/b7tdf9We/1ft/ruc77z3Pd71rPWve8
7nWv9ax1QadHb7v/+BIlSrQ8tUSJP5/2y+a5ekbXVTO6HvHAX/4Jrtof4bcu
vnHIxTcWRHhdcf0dEX67uHxjhEcUwz9H2B6zgV8L5Q54YHg/wstD+xEeHPqP
8OcBvwivCPhH2J5ZSXTqE3qBoRcYeoGhFxh60/mYPRsYeoGhFxh6gaEXGHqB
oVfklpUkR6VTn9ALDL3A0AsMvel6kj0bGHqBoRcYeoGhFxh6gaFX9DIrSU9V
jkqnPqEXGHqBoTfdDrJnA0MvMPQCQy8w9AJDLzD0it1lJdmh6qnKUenUJ/QC
Q2+6nWfPBoZeYOgFhl5g6AWGXmDoFb+SleRn1A5VT1WOSqc+oTfdj2XPBoZe
YOgFhl5g6AWGXmDoFb+ZleRH1c+oHaqeqhyVTn1CLzD0AkMvMPQCQy8w9AJD
r4wLWUnjhPpR9TNqh6qnKkelU5/p41H27PTxKHt2+niUPTt9PMqenT4eZc9O
H4/iuJclcLaOC+o31a+o3aleqtyULmB9Qi8w9AJDLzD0AkOvjOtZSeO8joM6
TqgfVT+jdqh6qnJUOvUJvcDQCwy9wNArcUtWUhyj47yOgzpOqB9VP6N2qHqq
clQ69Qm9wNALDL0Sl2UlxWkax+g4r+OgjhPqR9XPqB2qnqoclU59Qi8w9Erc
mZUUh2qcpnGMjvM6Duo4oX5U/YzaoeqpylHp1Cf0SlydlRRnaxyqcZrGMTrO
6zio44T6UfUzaoeqpypHpVOf0Js0j9A4W+NQjdM0jtFxXsdB6E3wm+pX1O5U
L1VuSleWPrv9WX3GUc8T+oG7hKeT8oz3qMf7wElPbUffUzwUb+p9UUxvkec5
IzwT/9cn/Wg9/V/7136oT7n+n9BvVpiT50U+ziwu/yPCm8ILEZ4WyqM8Wgz5
UwEOxeclf6rDkL0Rpn1g2gemfeCxxfo0N8IvBtgB/xLqR/jC0J9LwkOf4AMM
PsDgAww+wOADDD7Ahcf+/O2OcLOAT4Thm/JF8QLWJ/gCgy8w+AKDLzD4AsO/
JD1QuSnfFC99gh8w+AGDHzB2laSHqjcqN+WL4qFP8AEGH2DkCQy/gJFvkh6r
HqmclC+KF/ICxv6AwQ8Y/IDBL8muVK9Vb1ROyifwAwY/YPADBj9g8Euyc7Uz
1WPlk+KlT/ADBj9g8AMGP2D0E1j9ospJ+aJ46BN8gMEHGHyAwQdY/ZDqseqN
ykn5onjpE/yAwQ8Y/IDVb6sfUjtTvVY9Urkp3xRPfYIvsPpttXO1K9Vj1RuV
m/JJ8dCn+kXVQ9UD5TvxoI47msdSP0vcoHpOPAhMfwojZ+JVHZ81L8r/4KPj
juadKDc0ZwMTvwLDH4WRM/Er5fBdYaVD87gaZ2jek/+hT8dRzaNRDn06jmhe
Rv245jEoJ34Hhh9qh5QD0x78UD3S+EHp1ryvxjWaJ9W4QvOKOs5rHo5y+AMM
P3QcoR/0l3L4o+XA8EftlPeT7FDzxxpvaT5Z4y/NL2s8pnlmjcs0L6txkuYx
KYefwPATGH7SDvpGOfykHPtT/tK/+kH4reXA8Fv9mMZnameav9Z4UvPZGl9q
XlvjTM0D8z/8BIafwPBT826Uw0/K4R8w/AKGX5oHUP6AJ/qn8azameqJ0gkM
PcDgD4w+aJxCOfQAQ0/SOAD+Gu+qX1C9Vj3WOJL64K95QI2rKAd/YPAHxj8k
jbs6LieNa8Dos8bPlKPP6gdVr5QfKjflCzB4K/80L6xxMeXwDxj+AcM/zVNp
nJQUt+B/6Rd9UX5qflzHTfVbSeMG/FQ/qPl01Svli84nNK+u8wrNQ2tcr3lb
jaMph5/A6J/GffSjcQT8U34ljavq1+CPzmc0H6/zG83PK90636E+eGheV+P4
pDgSfVL6dRzTOEL9tPo99SNqFyo3nR9pfl7nIbqeoHGfwuiFjss67qjfVj+o
dg1+On/S/Drl8FfjgIS4IOa3dX5Fueq9lMd1NvUrus6oflrXabRc16l0Xko5
+Oi6nfp5tTvVQ10n0fhY/ZquG2n8q3Gnxjk6T9N5isbpGmdqnKT+Xfmgcaiu
j2reVuNStW+lW9fb1D50/Qk+dS9+7vJVi/st9McV1z8Yn/9T/P/mCK8pbmdP
fFIOPK24/WkRpl360SfvA39dTMeyCCse2q+2o0/aS+pH6+lT6WpezNd8t7j4
/8XuYLHc1sVn0+LybREO6lGUWE+ftA/8SDG++yJMv1oPeFAxnocT29F6imep
Yn6vj+tGN4X6/s1Q37cM7flHQ3u+e+CLg0/U4z3qA+8I+EcYeoAnB75HvaQf
bQdYn+APDB36P7A+Hw79OuSveMM/4N8D3U71Hr4ondSnHDqhW5/nB/2MMPgl
1dMn9YHpH/hosfwPRBi6eU/pVjy0H30G/14YYfikfFC8gPWpeOtT+0W/0QPK
8UvQhd7SPn4H+0EPKUfO9Et94gvKeR894H3kDl3Uxy6pD/7oLfzHb0EP7dEf
9emP+tBLOe9Tjp+gHPwoh6/0B37YD/ihR+BDueoZ/KN99UP0D1+pRz/gCR60
SzntqB4AIzeVKzByhw7ophw5UQ5+lIMf5eBHOfhRjl6qXFVOwLSvegwMPSpH
YN5H7vBD5QIMvegp+KEX0IMc8XvgAUycAt1qL5TTv9qP2ofqI/Gkyg2YcvqF
D/QLzHvAvAcMfsDEV2p/qqe8B8x7KlfVK2DqqxyRu8Y7yAX8gakHTLtqrzo+
AsM/xgn4B0w59gu+lEM//UAfMPQAUx88qA+s4yzl6keAmb/DF+bruk+NOBo7
ga/M04jD0Xv4StzOPAF68AO0TzntU07cTjl2Rzl4Qgd4Mc4yL6Ec/lHOPIRy
+EU5+FEOfpQr3+gfOdA/5fRPOf1TrnEu/VNO/5SDl/aj+yCZR8J/8KB9ymmf
cvhPucbN9K906D415q3oB3TqOgT96L5F5ocax6OXqkcqN+Wj0q39aHvKB+D0
fHuKTrULg7M1LsdOgOX9bOyecvgGDH7Mo/FLjIPYCTD4U584gXLkCgx/yZcw
7sT5j+k7MPhQH3woBx9g5EN9/CLl2Bkw8qN+91Ae4xTsAhh6qQ+9lEMvsOal
8auUo3fA1INPyhf4wbgAP+Bj0jwr5gmMPmDooT3o0XgAGHsBRq/QS9VD+kdP
4X+MBwwfYPgNjH0Do2fwQfUS/lGuegKdlCvf0B/GbfCHz+APjP5QH3oohx5g
5A0MP4Hxh8DQA16qx8hR+ZzEd/CkPaULefM+/gFY57E6D4UeysEfPqldqV7+
N70Af9pTPsf41d6P8arBcR4gMO/HeMTK0TfsRP0a9FGufkDzumpXGrfRL7Dm
CcAPGH0Bxh7x++rnVa7KJ+yNcQL68GPqt1Svk/Tiv/Fd8zC0B72Uqx9SO6J/
laPyTdtNskPls/ol+ATM+8z7gMkzwz/o0LgfmLw1/SXNq/C7Om9Imkdg95Rj
R8DoHTBxn5aDH/qleUziWMYBxrP/Ng+EHspZb9J5V9I8DL+ucXv6/CJ7tsbV
wKxjaF4C/KEXP4Q/SJI7fIMu+JMkd/qlPnqi83bqg5fm6Xn/v82rqafjtcLU
+2/zXPhPOfwFhr9aTvvwGxj7BGaeqevwmocBL9bDgMm7ALOuo3Glxk0aL6CX
9Kt0a9wADH3Uhz5gyqmPH1e/Sv/oj8YHOn6i91HPrFzn7bRPffQbP5iUd9K8
lI73Gldqnp33gXWfhOYhFKY/8Od97FXzxJrX0rwX43VSXknzTnG/i8RR8FHn
6ZqnUVj31+i6gOZtdL8N9bEPXQfgfWDdZ0A59qKwruvruKF5R81Lgif6kZR3
T8o78n5SHk/zfGpHSXk4tUvkSXvIU/Mqqsead1NY9/voOo/m4XT/D/8n5eWU
P8RT8EfzmugJ8yDK8TNJ63T4DWDsjvrYpeqd5iEV1v07cX3L5E+8hn5o/EZ9
6KEcejTvBox8NS8GDH2a11L6KCdvpXkmxRe7Al/Ni6kdUo4dBjUqyojjdV2G
+sCU634V7BT9VLtL8pOqd0njPHASHupPNO7UvITGabpOoHGF2r+Oy/q+xiG6
rqBxia4PIQ/sT2HGKeQDzPwLuuEXfhNYzwGAj+iDrr/q9xrwDX7DV2D9/oH+
sSdg7AcYewEGP2Dm1/CN9Tr4CqzfGYAPegi+1AOGvxq3AYMfMPwHxg/Rn85D
oQeYPDN4Yu/gCax+Cxi5ASM3+IHcgKmv8w/9LkXnG/o9AO1BPzD0AUOfro/p
PkHwx29Rnzy4zqNj/sz4pN8x6LxE999DH/gDg7/mKXQc0Hmmxm067gPDD807
UK7zSuhMmhcFvm3yecX9/hjHCx139HyXJD8f7OuAv764nQ1Rj5Pm+aG9glif
epRDPzD46Tik57MwLmDPuj6PnHTeg1w0vtL91BpH0x796H5p7Br8sWtgHbf1
fBXeh3+6P0DPG9F5lc5TNB/G++Cv558QpyNv3W+g66y8j59ifIKepHmzrovD
X92fTDl8wg+AP34AWNfHwA8+0h7/A+PPeJ9xhPbhT9I8H3o0ntL9ypRDJ/3B
Z8r5Hxh/xXoefo79HOn7dAujHlMf/lCevt+7MO5bhg+8B0xcqPss6Rf90n3V
xPG0B0x7tEN94nrqA1OffnTdmnagS9et1a8gH/RA15nBBzmBDzD4IDf4lMRH
6E7iC3Qm8YF+k/DC3wc/UCIrfTwpkaXnSgDjR9F38jK6TxR8eR+Y9/Gv1Ece
wNDD+8C83z3Uj+sgyA8YenkfmPexY+ojF+AkuoGpl8QH5E057+k6s37fquvo
2DHt63qifk+o67B6zorKAZj2k+QC/rqOret3aq/UT5IjMP0lyZX+Kdd1c10H
jfvYpD1dH9Pv1zQ/SLnuY9B19SQ9A6b/JL0DX8ppX/modOl7wOgNeOg8Bhi8
GX+BoZ/6wPpdNuXEF7xP/gC+AZt/id/NUo58GTd1Xgms3/vzP+Mp9XUeA71J
8xj4pXELeDGu0h/jtNo/fEyat+q8Nv1cnr3+seL2UvNF3eeZFDehZ5QHuvke
fHucTyA36iXNW6lHue4LIg6Aj4wzyuf078sP+puLyzdEeoF1nqzrGtCrcZOu
f2keAPjxYjjHn1Tc708xjqcc/IGDehbFPBiw7vcgjta8A/4ImPqah9B5v37v
i//TvAx2pusLuv4OTLl+J6vzFM1/8X9S3kbzOuofeR++PxTkkDEvZp5Juc7z
dB6l8xL8MPMX7JP3NO4H1rg3/fvUwsQ4GH2hHPmCV1KeRfMw4I1/Tz/fcZP1
m5c4L9R5I+1hL0nzGPwF5dCTXl4Yy4FpH32lHey4qLh8j2PeDgxf4Xt6u6l5
DTD1kuY5yJdy9cvgE9o7GO1a5xHA2KnOG4CxM2Doo334pnG+7teAz7QHjJ3i
Z8SO43fnlKN3el4P43NSXkPzHnrOFHaMHLDzpHm9zvvxG0l5CM1TMP6hv/rd
O3ai81rNk2reUPNw0Knf7STlUcFD8+v6XS506XdHyAGYcv0eVL/b0e9BNS+L
flNf+QKs8xDiBIXRn3R7LpRzewozzpHQcQW8KVe6Nc7UuBI80uOZwogXesZ4
DJx+Xt9B36O4nTUxbtLvPdPnS3tjffDDT2jcGteVzG8AM98hvvi2uP638X+e
tAtMu/h9/mf+Qn1g6ut+h/T9cZy3vCnmC5Ab/SA32tUn9emH+uq31E/BF/Ch
f2D4wvjePdSP+VL6Bx4X6sd4APoZx5AjMHJkvAEvyvGfwJ1D/Tg+6XdrtA9M
+/h72qec9oFpX8cH+KjjKnau5xtQX+NQ3ot5auM//g78iOeA9Xs1jVd0/Tee
22HtU45+6Hem0AGfdb05PZ9ZGOthn/xP/8D0B0x/uj6t76Nn+AvdPwSMP9Lv
BfH/asfwnX7Q3yQ7xm4op1/aYZynPerTDvXhA+XIk/j5SPFzS+SHnnODPIhf
gr7ti+Ua3wT6D0U/zFPnkfoduc67oVP3o0EX8zhg1p+qFMvj14zvdIlLgFlf
wv8xj4aOI8X/z4rlrYr//930uyBjH4vG0dQP84QD8X/Nz6s9aH5d8+fEnfH7
W9NX5Kv7wdQegfW7Kuxa7Y9y/Q4NPGI8ae3r99Z6Tg16C//wT3H/q9GDPiBf
4h9gxl/4pnEh4y12quv02Ct2rvsUNC4Cph76RTlw+jmS+2J+Br7o99Oar6Uc
OP1czEMx/0F/1Ne8Fv1TH7tCjsD4m5LFdG+N+Q70Q+MI7BE+6TkJ+BfaBaZd
/A1+g3Jdd0ufL+VlfJcOncDQiX+iPv1QH5j6+Cudl+s8Eb3R72x1vqbndOr3
MPAJ/4Of0O+igNO/DyqI9fU7n3gujtkh/hA/Rrv4CehnHADGfzLuYOdxX7HZ
J3xJv69kv6zX74/+E3oopz2df+GHgHW9DL8AnL6uXJixbxc/Cl3oX7q/3Rvz
J+gP5el5oU1xfON/8FA80R8990LP9df9+fhtYL1HAbngN+EjMHaHfer3p/hh
6ms+R8+LYV4KPfAbe9B9Q/TDOE8/Om9D/4mT0W9g9Jd5AE/kQD3GY2DGW+ig
f6UbfWfegL4Sh+M/0Vf0Kj0OOhTHN41TkSP9wR/tH7/K+AcMPdgn9gAMvoyz
1IceYP3+bFmtb3oNbnXMN3+65I4j363IuJdouZU3LZVzZP0HqbxEnWkdP3m1
yYGM85LPPrFmh3tLp+7lmte//cTrm6Ty3D77kh2Txqfy2JRv6jTixt+vz7z/
rpK1d+zKVguebJu5f69H1XIHtv2YOn/501+aTcnalsqjL77v2kuXdErdGzXJ
yqut/n3JnV2XZtwz1NPae/WsZ08rtyS177tCwCPCMU8W+JI6B3j+3KrfT0nt
zyvf/uuvq1ybOg/5LIPp712rv+CbyTNrfJnaJ27tOKEz4zy0FtY/fNsY+Bj5
ZHRE/Kyf2P9PBsPvoVYf/5Vn7Zme6P1s2W2D3vj5B5aPLTMwtd/thd4tFvc7
N/N82WGP3rq3W/v18CX6p4lBLk70JsIx7xPk5i+fviGv5Q8F2m7GfrauVn9R
0AMnehjh7wz/uH5i+IvcnOhRhOcbvnrf2CuhHSftRv+L3a0w/mJ3S00fkNN7
pg/Az5g+AJesHexD92t9G+iK/S8w+HHTf5F7hCubvgPXN3vX8+RKhH4jH00u
rsDsWecThme0c/Mj7ibzL3p+YgMrR8/g228nv1xQu9wBz/PZhmVrF/5WEJ9n
F4ydtrPGGH9Rw7UH+i8q8DtefXan7/6bf2Xbv1/pe/wuP/XBq0rePHO/25o9
67qDU3b4b69sUeWBwiJ3sv/8zjatNsd6vHfZgy9fXFS3wF1aodWNXw/4ObZL
P5OPLqrXu+56V7Vu/uL6A6b67Sun392j43530vTNNy47OsrnvFl58Z0jD7up
Hf5ZZuxNE/yAXu/NedgVuD59R7hrL/zZvfNAvw/2l93valXc+OrgOj+4Qevq
3vNUp8NuwcBNLa6ttyS2Sz9ntSyq1e0vG+Lz+axZY+/Yv83Vnfz2nd8uXe+y
D54zfVnPY+70Cv0OLq2/If5PvV53b779ruHb4/PVJy6r9vmefLewdZ2Tl83d
7lzzqdd0/nW/y33o7A3jO+6IdMMH8IYO3qOdfY2X+bGXH3GTpnzW44xTCiKf
4Tt8gU/QDR/oFzzgG3yEL/CJfugXOSJX+ABfdtU+0z9XYat/5euf8+9rXeT/
CLADXjJu+7UNJuz1ebt7derb8JAf3mzB+8vW7vHL38pdXGrFId8q++CblZqt
8R+1bn5gwohDvmuL8ts+77jCP7Br5vxyWw/5OwPsHjS4aajvxln9l0N7Lsfa
WxT6cwXWH/2CB/2Cx2XHdb5v6YN5/tYWB1+ufGSv/+lov7nnfLTGb2h3x9oL
z9/nu82uWDa3xXL/n5fHtz0yYp9vE2A33+BvQ323yepXD+2526293NC/+8H6
px/6vem3U2esG7/Ov/vd+DqvnZ7vu82oXqZ2vYX+jfYndmrYNNfX6LO7xrAX
Zrpt4075ZtucXJ8V6rv3rH6r0J6rZe3Bd+TyaJU1f33vL/P9pEeyfu8/YIsv
UbLmH7Pfne1f3D++0Xkrt/jPjy+GXV+D24T6borVfzm053Zbe8gJuSEn5Abf
4CN8g4/QCd3PzF1606ozF/gfT7iyXrnb1/pOAXa/GDwy1Hdtrf760L5bbe0b
Pq6j4QPf4CN0wwfohg/0Cx6LAuwGGzwxvO9et/ffCu27pta+ycV9HOQEHOXW
V/gMX+Fzv1Duulg57T1o779t/Z0T+ot2gF1gB9jFfNFT9BI9RW/Qo8FCd6nO
v1SYf+Hy+Lzj0oKnRpyQ487528g7z5i73H0X2neNrP1HAj6ukeGjfgC+wUfo
hG7apZ+znjpv9Lx1qefqX9s90fHbXDfkujp/+/79HPfufWM/vXfmHvfR2CPz
RlXPcZ0W1p969/0H3Y5VJ/YrdXdOtDvsEL1Bj5AbchS5Rb4Dw3fkAB7gNWjE
07NGfrw7Pic2LvfAHZsKXe8lMwoO3ZEb/RJ+Cr+En8JusWP0Gj2Hz/AduuHD
3tC+e9Lax8/gdzqm+9coJ+QG3+Aj7dAudo8fgC7oJB6+7NKaHdq8c9QXFfUv
u2fl9oz7aNb/Mu/9Gx4p9Ks+fPuhR4tWZOw/a7tgU8dBG4/5Z6z9SaH9GI9/
WOnwtvebHYj5mK+ajux6RYlDvtOBo5VzHtsQ89w5Rs99gR4/2vj1XuAX7cS4
ifY6fzGx89Sue/2jP3+SlzN8Q8b9LTu6T99Uq1Hqu+p6ZSeW7jMhde/ANQYT
dz5o7XUL7cX85gDTn3VBf/ymvov7dehRmLH/FD7WbHBPucGzNsXyf7hODWe8
sTrjfINdxzXuv3hm6n6URY9fd+Cz3bm8H+fJZ5q9tQv25l83vX0rPP0ZZncV
w9P/bno+LODtR5jeTQh89RNMD14IckMPMvaTn3Qs0IOckBt81ftPkMPQwafP
qd8tdd8JdMCXITsvOjZzz9aM/WpN6p7eone7P3zNa69495NSP6buozuuTcXJ
g9ZlnE/QY+Kqsl+s2xTnKdfb+9eE91Pr+vcHv3ha8I++tfmtSwJf/c5AT8Z5
BPUN33vNzvKCnqJ3GefEv2j0m55nfE/V2/jXa+fudmU2H4t0+G3Dny93TWr/
HXqhdOr9JvBJ5531c3fWXfyfpRn3nfC/zvOahv9j3qVn6C/CzOP03ol7rb3c
gG+s3zTIIeNehVcNX+Yx+BXzI/F97BS7fX1q/lP1L9ka7cTsNuZlFwS7Sc1v
jZ/QeY3YPXaEXaEX6MlgmbdCbwfjU3OjT883eMv0DvzoD7+5LNDr8Ju0i9/D
D+L38IPY5a3Bj7g80494zrz5JfwUevfvYDeul+kP9fET+A3kGO/3M7vATqBb
9z8OTW8/47wD/mee3t3wzzd90XvtGpjfMz+ccZ7BS+aXZ5l96fkFvYJ9ObOv
2D7jEuPULvNfUW7mR/Gr8O+N4KeiH8Wvose838P8u94DhF2gl/2DHkc90ftD
3rH+wBs+5Zp/0nsi2v+xo92l1+9wn5SbUDP/7aMZ+ytLB/8d6TG/HP0afGdc
YJzArlSPgcF3mLWH3PR7f/Amr0GeY1OIK1L3gZjfRM74WfwucqeccYtxDL+q
+z/MD0Q7BUZP9P6KP8K4Hsc9vZ8CvcKO8WPICz8G3/V+Cvw+cpoQ5OZLWH29
ryLH4ox4z0J6/JTxvT96TX/4ic1Gl94fgV9gPGHchN7WJZ8oVWXZUifjf+re
XJOL6UHG/RDEMabXsXyYjed6XwTjTrzf2fiy0eJQvY+GcfuOYAepezssL6z3
ZmwwvXvO9OdT8wutz76j1im7d/irPm3c5IoeR/120z+Lr32J5hdsrjpvoz/r
hXpj/rLloP/Q7GWk+enpPz3datTKjb7inn9d//qNe/3hx/pd13jLHF+p4KEz
fpteEPuhX/qh38Hmf3jafMXbfMXPbfbsd/U7rPS7czvnPLlvR8QLPMELPMEL
PMELPGmXfsrbeMCzsvn/NjZOlvpPm/nf1/vV9xvV+pzhm3IiHuBFPd6jHu+d
YOMrz6XNd13ddu0vfuKbC+v2XfF7fPI/fIOP5cfuq7ZoxTH3Qs1htQeWWR2f
/F8+5Le8D/kt/2Yo5z1v+TFv+TG/K+TXvOXX/Oj84jymI6/5aejXVTY8eI92
LN/nLd/nLR/oB4Z8oH/S8oPAG0Ie1fW3vOrHgW9ur/ERPMCLdumnd8hTxqfl
M32fkM+MdMMH6IYP1OM9y5vG578DXu6A5XsPBrzcWJMvdEAnec8BBhvf3EjL
B5v83BSTH3yFz/AVPivfaO+i0J6jvS5WHz7CV/gIXxu+VaxP7oKgT/HJ/28H
/XTfzC3WT/eq0Z9r7RUa/a9Ye9TjvfODPbkhwZ7cX4P9uZxmxfYX+Qhf4SN8
HSB8pF/woF/wuCb4C9co+IvIZ/g0Jd3fRL5RDt8oB2/osHWD+IQO6LJ1hvgE
D/A6LT2/7F9Mt0/fxOrXM783wfLV+82u9lh/Fc2PbbX8d2Oziw/hs/mxXwyP
5bb+Iesvfp7l4/ubHT1jdPW29ZE9liefYvZ8ha0PvGB2stHkPdD8WE9bJ+hj
9vey5fm/N/tsZHn6ArPfKsbXD8zf1jE+3WT+/i+2blHJ7O9x089C84OlTU8f
MH/Yy9YtGpr9DjY9XBvw9MY3lx/4iD9w4g/cEPMHrFPBN+iEbvgAX8ADvMAT
vKEDutAD9AI9QC+QM3JHrsgZuaMHyBG5IgfkAh/gC3yCb+gdeojckCN6iF6i
J+gNckSuyBm5o4foJXJALugZeoceoBcyfkU5Ibe9y04ssyB/ntt4OOu4a0al
zun7ouL4oQ16F/h/PtSwzLbTt7quYw812LgxdU7bPUt+LdO4b4Gf/9ndFc5f
vtEPb1Zm7tFmed4H2I00eMCH99f48ddVbvakbSWbvJ+aZ+q5enXqP3rWxJ7b
fduTqsw/u+5W1/fWydvuWbgz9rdg3BnNVv6/H+5ieDwU8PIdDA/2hfWx99qH
dny2vUd5g1H/brz76U2+45aKneuVSeWJyBuNOfT5kw1Lpe6TqBPqu05Wv8rm
mV3Ou26Nqz9r98o7am+K82A99++Zf6z51zsVN/rnAj7uHsOnXWjHNTI8mAfq
uXSfGh4PB3rdo0bvO4GvbqHxfabxdUTgc8wDkhe80vjKvpY6hvfFgY5IP3mw
xwxv6tcO9d1lVv/L0J8bZ/1tML05dXmxHvn/Nb1hv5SVu79ZeVXjX11rt4Px
o77x2fTIzTM9Gm76Y3Q6k6t7wfh6WmjX0c/Dpq+mJ3G+mbPsyTY/v50b8z7/
2fvERX7alpi3oRx4npUv33T/iBEt9sU4f9WHOdWH5+9zt3Yrv71NjVx//vR7
a+0aVhTnDY1OWFPnol1Frl7PoRd//r+b/YR/Lixz10v5cR5Sf9ALf+37Zb57
9d5bSlxd/Xd/cPHTE0+7fV8sn2d5/TttfWzbto/OeWH8PvfF+GE9So1a5o9t
mXPDap+6p/5hy9u3tvW2cYOqzBt22mFXpXK15+rv+i2RbmDWp7rYusc7Zdd2
XLU51x8tfd7xLaa973s0HvxZidqpexdu+P7hsfdUX+/KDxr9UbUPp9Oe8jnC
tt7lZoR1Hj/qSMG9w87e6kqv6/nZiLkf+EOvnf/eVTek7k04ue2cfdVb7Xdv
r51a7rK1s3ySXICH2vpeI1uXadzuzOazzsz1paety6qzYYnrZfhT39b3nK3v
OfCn/A/DH9jWC103W587bPhS/vi0I9+9e9l+N6Ko2ckTv/gu0tFD+gWPiaYP
zJNt/dO1tPW3/e/+pfMp6/Pc6O1Vvz3t1fXusOkH9TfaOtDPtn5XYmvQB8pt
/c/dZut/IvcMOYFfEh8uNP0mD2DreW67reehhxOELuhcafbD/NrWu52td6fu
a7R6tIddgO8h4TtyoD/4RD8rpT3sJt7naXyL5/0JnReKXVu5P9X2P8wP+x98
XbNzs3sv7/vjQn33ndWvFeo7Z/XBryjg508zux0f7NgLvv5YpeJyRzn8Wxbo
9UW2H+STsB/EtzQ/tTr4LS/89Z+aX9ke/IwXfvvLw/4RPyzsH/F/BD33jwW9
95U+T9tv4u8yuy0T7DjaKe2dHPanOOpfEOo76p+Zvl/F/8fsiv7gxyHDf3TA
3+0w/EX+fkvgh7P9Mf6GwA+31vgBn+AbfIJvot/eB7v0ucFOfUPbv1M97N/x
vcyvm5/3lYMf8o3ML/UOftXhZ8Ve/CWhPWf7gXz30J5raO1NMb+Qb/2jh+gl
eohevr82+Nkxwe/+P7+LYQeMHqF36AF68cpn1w7o9GLqvBrohG7ohG70p2fw
d/4R2181Keyv8msGhnHjxjCORP14zupXD/Ud9UeH+q6F1S8w/zjZ5HDF843y
1zVN3X+BXqGX6BV6iRyQC3yAT/QL3uAJ3g3D++4qe9/k6PrZeGl24m40uzG9
dfPNbq40fKEbPUfv0XP0Hj1Bb1SO7FvLqRP4xvj8m/FttI2371h98D3B2jN+
uCo2Xsb9ddOCnRr/3D1mp6+ZPsR1BNND9BI8wAs8wKum7XM7w/S8gcVDvU3P
zY7dJLNr009XNuhnpAO6zK+6oq+DnzW/6q40P4ueoDfIDTkiN+ULMHyBT+AN
HeANHV/aPrwfzO+YP3E3m9+5Md2fRr1AT+A7crgn3T9GvsAn+qFf+qFf+AYf
4RN8uzJ9PHKt7hpVyZXf6C+t+ePr55VJnRt65wfHffvIPw/5LT8vbJtTYaO/
ZcxtL1d7JnVuaNUeVcrP2LI3zsuYp7FPWu/5Y97W48svTm9bO3U/BfMI5hXs
S9Z77phnbAj4uFaGTzwH2PBhH7veN1Hxh9lDXvnX7jhPZN7IPm69d5B5JPFA
83a3bWy/epe/5flbj7/hlC0Z55Kyb3vTzk6nLjx3aarc5k3M2+Af87Qusm/s
aLp+xjiXuJc4l7iX9Sj2XW8J/WfcV3Gu0c93CnquEXKBTr13A7qZ95MHYFxk
nITP8L3eg3ccHLk8df8E//e8/vSTbqm8Jc7LmafDf+blvEc7vEc75y0Zfn+n
gUt9r29eGnPqc6lzYX+fs7rMvdW2xHkv82D4z7x36a3vL+rT+PfYXrnQnnvO
2ov3GFh7dQIeGedGP2d43RD4l3EudHvjH9+59TN+G7/id3U3B712u8zuzM7i
dyqXBDt1bc1u2wU7jeXEbZenj0cxjuM7Cj3XCT5Azx6Dnw18cDWMzysCH+L3
UeyL13NNL9oV7IDxmTiQ8Zk4kPGXOIBxnziAeIU4mLwVeSz8BN+hkMeK31Va
fEPcSJxF3EWcRdzV2+g93/RgtdFLe+QdyEMskO8ChP44D2BewDyAeQF5MvJm
5MXwa+SdyEORZ9L7JpYFecV5OuMveVm+62AezLyYvAx5GuSfZ+3xjOelW16G
PA3zH2d2YXbgxO9E2MYRt9X8+KWm39Bj4xDjkmtv+k05eUnylPJ9TsxT6v0S
5t/ivIB5AvMC5gnkIclLyvc+MS9J+zebv9Rz8FsFe495P/KA5Pl4P8v8mp6T
b34u5t3Iw5FXIc9CXoU8C3kL8hjk2ci7ISe9FwS5kWcj72b0Zdwz0c7o43/q
8X/8LtPycuTpxP/FvCZ5ThmvY96MPJp8DxbzjNilfmdEnoW8S6N7Hxle2Ge9
G7ehW+GZm/My9BS8wJO8H3lA/Y6MvB15PPJ25PH0u6yffvz3WbWH/Jb63trm
KeTB4v5N+86KPBN5J/1uanVoL34XS56IvJF+50QehrwMeUTyiuQRySvelv69
Rdyvw3dW29O/93AtzG7/x+JJ7NbsONqh3vuCHWE32BF+Te+TyEqPB2I54zbj
OON2PF/d8GqR7l8insSVxJnElZSPlHUP4ir0iHUD1hGIA+qk+8dYnzw7efc9
Mg6zjsC6Au0RZxBXxHtELR5nHYE4A32ul56/0u9XXaXOpZudf/lB/3LjOdOP
5KTO/VzXePnjC8vv9xVG5A29/6mtbnvJzuMe+vhA9GOV+l1QZf3TB/x1pXte
Uy13j5+6oeb4Uh+lzt289u7JNe67osAPMv2P5zqY/gJ/bPuYsLNrGpVfkd1i
l5/S5Paivrl5/oI3v7r2gXk7M86pHCr7hthHdHV43021988P78fvpieG/921
1g/fN//N+tlmdFYJdPuzjU7iVOZJxF/sSwcv5kmUs89c71tgX6rs3/Pvh/HC
ybzEybwqwuzLo/2tAX93geFfMeCfulfT7Ix5C3Ez8R37qPFjuu/q8RCPZJwj
yT7GK0I8k3EvI36Qfeq6rxF4RojnYrwJvsxz2Ket9yHgF9nnpvvydd+pnsP5
tNHFPko9B3OiyYV9i5R/7C8d+9L7R/1Nz9/S9MQmqX15ep8BcXQ8z8P2AeOn
iDvj/UlWzr5XPSfU4kYn66dusul3PbODeM+T2cGxMdVeG5W/xz/Ua/2BZz5O
nRNo9hrjeL2vgH3SxLl6X4HF4RGfe01P/2r+pV/wL078i+sa8PBHAl7uOvMb
eh8B8yL5fiMVR1q5yN2ZHTuz64hfZbOLR4wPR9P7j/HAa+YXKwY63Gbzi3q/
APMy+V7FyXgY8WMfsvld/DDtx3MQbg965ccFPYvxiPlN19L0jnL0hH29R/f2
3rbglkNx3+UW+86nn30P2XRs/W/WNDjshlzVscxj9+zxqy7/Zf2+gYfjukzj
DWMuv3ToYbds97wH/n7yF361lZPfLJiw8sSrHzrspr60oWbtrovccftCf3E/
rn2XZN9jps51NrzoZ5W0Sz/xngtrl3H/9tsaN5peUKTt+cFGR7NAl5f2/bzw
/asfGL5/9UUBb58f6PBXdwzfy24O38v6d4xu40PM69LepPB9rbPva32HUN9d
Z/UnpH9v65cZn4xvXujzAwL+rrnhD13QCV3Qyf+du/3Ua/6mPD/y1QZ3Hn93
6rz7JneObfles9R59/E8ryVnde2wINf7V7JvGlMpdX/r0zfvHXrJgNT595yf
8lnVd/PLnpnjC3cM3P+PmYfiesHNL1YfsOHvqXWnmsd9mHVeqfyM8/DrXv/V
2K4r1kY5IBfkgFyQA3JBDsgFOSCXSyou+earh9ZlnIe/9aySzx9uMpP2XY61
j77+au2DT9wnYP0hV+SIXJEjckWOyLWG4aPn4y8L+NC+uyS9fTfK2j9q/CX/
fovxV++PNn66Z0xeet/z1CAv19zkr/c3m/yj3sVziU2/0MPrzT8MMjgn3X4i
H+HrJen2EOmCzkHSbqt0/xb1EL0cdsbpIy/4KM8//t2zPVaUK/TVPvz8pTM+
SJ2HDz/aXfhTrTf8Ef/EOX+f3Lbb7niuTpW6z3915NRV/vR7+tZduuVYjHOJ
e7fdN/ONp+ftzTjXPrf05AWj/nEw/k89/qcecSJxI+eI6D1dxJHY1d9X11m6
/+SDflrLlbPPLbklxt2MM4w7fGeQa/3nhf6jHIfOaX9xl+OPxPw552492/br
ao+23OO72PhaZOM+9TgXhjidOAA/ovdm4FcYpxm3OcdC7xFiHI/3oVi774Z2
oh43fWraP+aPOepf3/7PT19rvMMPe2zc1YUtdmecg//i36o+PWJ2XpwXME/g
3Bi99415A+3QLu3QLuMm46zpXYyXkZPeU4DcNr9YVH/YyYf8ohOOPlXzzI2+
3u4RdVf33OtnPdbuyxYVUufjN+h365cXD/spnrOj5+UzT/qlbPctp/b5w3//
YI89nYYsRW8denzlXbPOqTjmcMY5PZL3yzj//prQfzzHR8/DZ152lpy7w/kj
j6fnW1P39tj6AnENdnZqwDfG1Rq3AjOvZJ6J3XCuEfNM4rZW2I35O+QxJcgj
nkNEHLTS+Phz4Gv0x8xTjM/O+B7jfD3/fml6PjDjPHzOgSHu1fPxRwX9c/2C
/sX4mbiUONXoyzi3PdvoQ1+J+74xfaW/d8wfgBfy/1fwB3HeyzxYz01iHsy8
YbTZjZ4LbnYUzwnSe/CYxx1pvfHu05dtdFe9syTnyWapeQnzFD2nh3kK/cM3
vWcAPhK3E8dzTo7eG0ZcL/7IjTZ/RH82zri3w7gTzyF7Lowr0Y/pvR/4tWyz
+7rBDzjzA878QpQrckauyBm89J4A8GSewLyBc370HjLmEYwfu8P44fbY+MG8
mXFF71VhnPnJ/Nqm4OfcRPNjnNe4LD0+jvNF81NxXkB8MMn8EO+b33TmR6Pc
TI9dH9Nb6jOPYF4h8YLD7+A3sQvshHk683bKsy3eEPlEv4KfYR7LvBa+c84T
81rqbze+67nyJoc4D2deLuc9xXk54/MDph96jr3pB+Ncxjn6Zi/Rjkenj4fR
rm28yzjXfq6Nd/CbPBX+lLwQfISv5OHIy3Fum96bSp5OxuuIN3T8JOewaZ6s
u8WJb5n9Eida3OjusjhRz8nvbvYNXx9I9w+xPue86T2o5OWQ8/Z0e4tyJy9H
nk7iwchn+M48nXk783Tm7cRdFge6Fyzuw16GW/z8qPk182PxnE+xl8g3+Ejc
PUzaoV3eIz45540Kp4xsvMr/WpT/zUnn/OyrGrwkwG69/V8p/O9+s//PNRi7
BS/8MH4ZP6b3kODXJN6P5ylPmNy49Kra6+P5uvPbX9ayyfZ8B57gDV7gea7g
OWlazza7717iJtQY9duzZ6fO+64V5r1uxrzpj1X/13r3fPWdqzv8uNe90t63
6ddxvTs1q+/e1q0PRTvrsmjWbYcqpM6T7risSpc72qfOk362dcnKZc7b78p+
N/Xc5SUOx3NYL37z0kn9P0idy3pKaNe/HPrx1q83PLzh6T8NeEc5IJds+3+8
0bPz5Bu6Vr1rg9tf6sMZ5SbnuVnWTm+jZ6D1Y/0642M8X/eTwOd4fi54Frbe
duKq63Pi+tuxUx6YU2/Dngiv/uOEr2YNPBjH9wv6X5RXo8xR18fomWp8rdti
3Rsz96z2T6xpdcPXz/zgbvx0zq+17l/rW562rW/FegvcGcNLrB108Tr/REHz
ZaVKzHOD+n95+sJZazLOA+38zOEaFV9c7P4PsSf12w==
    "], {{
      {RGBColor[0.293416, 0.05740440000000001, 0.529412], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmGuQl2UZxt/d9b/v++ddkOUgsLCkU+MIksxIIQ1oM1oIblFDMyUodpgK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          "]], PolygonBox[CompressedData["
1:eJwllUtslVUUhY/38vfc23NFoBbtA5RHeGoYiKJRYYAC1QKmJEqL+GBgEdoi
mpRSY2l1IFIswoDHRJg5EJSEAa/QxIk6EtREXgKi0lbRREQC1kT9VtZgJ2ud
tc8+599n7/1PWLWuoS0XQmjHRmD/FEN4Lh/C9+Bh8OQUwv1ZCG3Y2RjC7/CV
6EvYtLGAH/wHtEfhZ8Db2LMcvYz9feBqrE4avAp8EZ/L+D/G2h3gP7AG8C3W
/gQPEHMxvBz/K+BB9uwELyLmELgXexZ8CrvIfR5XPPDe20K4AZ8On0OsR7B3
4A/C54OfxN6Df8D+FXl/Qw98KvoDaOuxC/DtRZ8tnx3gy6x1ELsR/gq+z8Pf
4H7drA0oHnccDvbZDv4J60cfTbwm9I/hMedvaIN3R8dSjt4n/lliXsq8R3uX
cfgxtM34N4BfQ+9G7yH+Cfjugr91NLYLvBQrsrdZ+STepui3exq+H+037HPw
VvyvouXgB8HvckYfsa8l514+8tUb6i11p3Pge0oh1PKYs4g5mf1DrP2aOWfK
3RbWFmW+47rkHCvXf2PX4RuT99bBO8E70J8CV2E18MHk3J/EZwB8oODaeZM7
fgIewdowhdnKnfLg3uhYC7E5yTWkWiqHjwLPSH77CmJU4ttOjHr0TmJcRXub
tYcz14hqZRxWrfrFfxLav/g3gc9x/n/glehr0Ndi36DPhS/JXHN74Mujz77O
GZXkfxr67Mw1epz36oqufa1JO4JPT94x5uls9Br0J+APqRfgh+Ct8Bfh38Jb
Mt9Bd2nFNmX+Bn1LS3Itaq0NfCZ67wxsInxsci0u0P3ATVhz5hpTrZXzvkUS
nrBe5b7o2rtBzCgcfTf1kHqpPbmWNsM7wP3s+RJez54T4A3Jmt5Yb308OXcf
oR9LniGaJZoBF5LvqLvOxCaBVye/XTv8VfB5Yo7j7i9xxtfRPvLVzDkPfqvo
2VCHdYHXsNaRuSfVm39F94pqWLXcnBxbPj+ibcNnLFolVoPeGF2L9fCp8NtL
zo16TL12uOhv1RvqLT+M7qUp2FL4vfiPx/9TvQn+d8HHlHmGapa2sDY35zNr
Sz5DZ23Af33BNaRaUs0vI/a+cteuZvJWtM+U07zfsDG5h9RLquHa5DfWWy8m
5nRidxKzi9jV8PHw+6JrXXfUXaeV7KueVm8/U/S3qAdexrcK/Yvgb6gGDxY8
+xXzCvqWgmeP7pRDX4ANlbnnfka7FP1tWpN2N/EX5pwD5UI9rF7WDNEs+SV5
tsvndb1f8izRP0L/iq+w7zL3SDP6aux05jVpoeDca8bdLHhmanbuIYf94Duj
sWa4ZrneXG+vb+zDP5Vcq+qJUsk5U+7UoxXRNaha1JknOW8M+sgy96h6VTNK
s0prFWhHk2tTNfwC8f8H8cHgsA==
          "]]}]}, 
      {RGBColor[0.4336322414967749, 0.3012025764633359, 0.726502889804455], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmgm0VeV1x8+7991zzr3fa6AgIGIQ5xhQMWlrgo1krapNlQdUIYlCBTRE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          "]], PolygonBox[CompressedData["
1:eJwll3twVdUVxk9yuTn3sK8KRJPwsAwDY0UBqzAtYFucqVhsSYIYUCEioBUa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          "]]}]}, 
      {RGBColor[0.5371998176280097, 0.4812786213778871, 0.8720796469382941], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXnU11Mex3/Pb3m+y30KY5mxVvZjRk6WGRlzJB5CKIcQdYycslaIzJEl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          "]], PolygonBox[CompressedData["
1:eJwtl3uUz3Uax7/zu8z38pnVWrLblooO7Ulp6cLM6pRJyzkoLNmup1WLIZF0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          "]]}]}, 
      {RGBColor[0.620394366874025, 0.6184633083306892, 0.9107884428595454], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHmQVdURxt+8+96728MlKVNixAgqoJYJo4ARNwYoUUmVC1TQwhiUgbgg
aDQqVSEYQ0QE0ZIRCRGRwaU0iqKoEeKCiiCgUeMymQI0IVplYrDUuKFIvp9f
p/LHne7p1+ecPn26v+5zep879fQp1Uql0kN/EtHrykrl5nqlMlv0raxSWSX5
VtFDRVfre0A6dxaVb5QPzCuVfUX/VqtU5kt0jujj0mlvqVRGNK3/ZlqpDKp6
nomS7yP6mL6l0u/Q/1eIb4p+LrpAdLDkN4lerv+PEH+C5jxP/BeSfay5Fone
ofW3SL5V3xzpnCT7jhZ/ruSjpbu+ar0FouuqXmee9vR64jnr0l8t/SGy8QuN
2U/yE7SXNzT/JOnOyq37hr5S/78pnVJ8q+Rfit+usaOkO6dqnj0tk3yt6D8l
31f8dPG3aZ3dNe4ZzTFW6/6pZvkp4m/Xb/tJ3ku6byUee6Tk94hu1veOfpso
/Un6zhJ/c2afdIgeIjqvannPqu0YLf4R/TaQ/WnO1eLbxDfF36LvYs2zUPTR
zD7uJzsvTn0OJ4tuSeyvHprnWemcLfnR0l8o+Rny3YAWr3lorHuexsyUznDm
0P8LJd+L89U6P5X+EPF3V81vEb9S3+Kq97xVfnxY8/5I84+V7CV9IzXXmrpj
A38uyBwbZ2v+T8W/Jn6X+E6Nn1b13vArcny7OeJhlr6PM883QPqjxB8nWbvW
6ik6s+q93KH1x4edv9FvK4gV6XdJ/z6NnYVtyoER+n2V5Gfq91f03a//j9XY
D0Xb9F2ZOFaIk9elN0F0pva3VHxfdDRHD831D3RE763ZV/jsK9Ftif22NXEc
EANTC8f9RaJDZM826V1QeP/s9wjxwzXv59Jfljo2zwzb/qjfbtDYR0UHNJTH
4svI3Za685e1sQcfbpDOJ4ljsihsz6eas5bY1+iMaBBUzo0++u1LzlF7vLXu
mGY8a/aW/PdS/b50Esn6Secc2f+h5N8WPylw5ETxVdn/mcacJt289PyHN/3B
XyjdC/T7Ln1/kGi3wn5alDkOGctc08KX2Hlgw3mNPW9n3jM49IX+/yxx7L2l
tVeKX611307s990k/25uDNpX9OqG4wm9S/V/m+hlok/XnWvkHGfYlRirtqem
Fdm4WbLuxJjGeOYh1onlzSGf32IdcrVaeJ4W0Ulgpfh2rdXaMMbNidieFfOc
nzr+poa95C05Oz32QvywN9Y+o3TefRbnu7jumIE/S/OtSezbXbmx7t8at7Nq
DF0Ucd5Vc6z/OHAOvNgu/eWiswvnPzjwd8neK6w/gjxqOB+xfUX4bH7g2zuR
O+N1Rj/R77/VuOdTY9ivxE/Drpqxum9qP4FtxPJ1NdeC1sLx/rV+P0y0S9+k
wDXwbaXseVG6nYl/e076y/T/91JjNHj7r8z7XV6z394FI8gLjZ1M/NdcO6Ym
Hkt9Gqp97dR3smT31I2P4Fslco3zIt9mh53kJz4fprOoS+fdquvZD1LHLDhN
ntUiPkcqXq8FpyRPM8du78Lnjxw8Ojg1voFzHyTeA+dFfMwKHc5wZ9SUmwJr
yB/wltqN/vka/7X0j9eap2iN/uJvl517J8Zu9kUtXVHzuA2STxY/UPxgfVNr
rumDm+anpa5dd8UZvyrZ8sQ82HNJzfgzv/A8N4l2N5znxOHcwvVuYuae4aKa
e4mNmmNKzbJ26b8n2S8Dl4Y3PG9bw3thruN1ft/RmKGiXZrzaclaU+M3PHXj
wcKxdI3W6p/b/weLniT5/pKPLIxn4NoeohsL+6F/alwGny8pHONbIj/pD8Di
wyW/r+4ag63gEThJ3mHXhhbX13at3Vd6x8l/HZKvqbmWTS+cbw/qLH6YOq6f
y5wTX0VftH/EOfUczMDX+Hls3WtQ45iP/oM5j069JrWdXKRvIx/pm+BHR4wQ
K8y/VPILE2NVu/h+mndUYr5v1BH8yPzkIbkyJXG+0HNdEX3XR4GzWeEayXzk
c6+ac+3IFtfkvSOPyFXk/9sz9LjUGDSqxVhzcM04AoZcUzgXZ8j3xwbWsK/n
M8fh2szx0S9snhP9BfulNyHO6QEahTG5JprnrrnUXnyJTzmz9Zn114m+kDkG
Tyzsd9ZiL/DEPLb9J3fsfiI6JjdOjc6NI59Hr0WvSV39nebpoRjeLvnkqmsm
9Bt8rvl/+PcDP6iz/I4+8Umsvh/yozTXbvS3os3csimFx70bvfTozOMek3xY
4b5tuOiqwmtRt+kpiGewZkdqrNmncG2it8BH9KL0z9QFeh16ns7U64+NvnFD
6lrznmzplTq2ntU8EyK2ifGPcuPLx7nxdWjgwgQwOzHO9MqNa9Mz5/2whmOS
fou+68bC94/eibGiIF8j/sEr5qFubcl9RptFx9XsR3xxY+pe4K7oAcB08PwY
6QxNHH9Z0/5sxtmyDra9VA/s0pdKp6Gxjabr27jAkKsK985/Tn3fwG+/LhyP
5DsxSd0YEOv2j9pLzONr5GXgMBgMNoLd4F5a+vxZl3MGk1ob/x/XGnMybnzg
KuP+WrefsfGswOGB5ID4b8X9BZ4cX6s1Xpb+86KDyWfJ95LO1YUxZVzm+Coj
xmYEjoFn2yNG8QM9Gr0asXJAw/wncc8gbogZ7gRf1x2D3XX3hJdEPZ4SPc/M
qFHoc+6Dwic3y75O6XeUzkuwhtzcVLePsIOeiH4ITC6jP9+98B2F+y81eUNm
nNmYue5QX6mtYDo1gvzH3s7Ah+OlM6bh+wOxNjhig7G3Rt1iv31i7/RPxONl
qWNwXPifu/KEqK07S/vhq9J+OiDGsh7zgOnshT6P/qHWdJ9Rbzq+yE9irk/N
Ng+JO9OSuvNiZ92+pr5jP/FBLj2l+Jyr8U/k7nWpC3tFHe+Os5gceN8MXAPf
7k6dv93RI9E7gXecFxiAnD1iC/7AHuoyteT+6DfGRj+zo+H7CXaQy8Qba9BP
Iefs8MHG8AN4Do4RE9wL5td9NyCXu6Kn3xE+JN643zLuSdneN7cPa5l/3xHr
9oz+kfjZr3CfQL8wp3AtbG16/U2hP0fntEDrzi1t445Ya1Zpe64p7fsiaj1v
KPRjB+Ved1PEx6Dom1h3z8z+GRTvLT2jftF7dEVe887Cfef6wnfoV+o+e3L9
nMh37gfT474DvnLenDV7YC/Xaez60mPXiV5bePwzpWs+GDcxMPWw6LfZK74m
X54qnWNPl8ZQ1rkhde1tj95vZmA7scF7Bu8y9BttIZ8QuNQWPDkEzlMjwYAR
0e/xDQ/8HxZ34f0L6w4PfeiI4Bfl7j+uT21/EbF0f+47/IO57/zk7qWpbWmL
GvTNGg3nKrpl9DADI2cYs0fT9XvPpuseuECODmq6j71Sc/4idw15KjWlpoDt
7amx7N7Mfe5F0et2x10DG8ZH381aYPau6HU3RfwTM7donhma89HcsYdPiMmL
C+PxsZn33hE1kTpBH0s9uyN3rt4pelpuvdNzn9eYiBXey8DuVzXfyprzFnze
FDnFWpfHHtkruIbPTk2dkwujL10S96vbRV/ILV8vemrm2vEz7oO57bxLY8/n
nqn1ziv8rkFPnjddl+n56Pfw5THBv5L73vdy7jc43tyWZH4D455CTFHH5kX/
wtkiw1ZyEfyh5+mIN7dEax6U+u1mXdxZwDJimLvjjLh3v5a75/9L7hxkbvoi
coa3CuL/pfAZ87eUrhMjc79RYT++4x2KPvY1rd9RRDw0/e4CPtIDHZL6DF4s
jE+d0UvzVjE0envwFXvA2AVF7L3p/mhV1EvqNb7F72tKxxdvYP0C44l9bGcP
1JHFkevUmgXR44PtD5d+v1tZOu/BGe4n3XGHoEY8nrp+8q62PPc9v0Oyq3Kv
84HoUanv7dsK+3V6+JbaSx2l5lKrl0Y9orawHmvx5oR94PiKzPY9JLo5c3+w
JbMt3GuwZ17qXF4U773kNlh0a+n722LRZbn7jU7RR3Lb83BgxrTQH1XYrttK
3w/6RJ3dUbq+flm6l+Pe0hbYOzNyinp1T7yRLi98x+cNYEzoEGPkHG9t1JHH
C/cKc7WXJaXxg7dY7ik9o3cCC8Ae+gTe5tsiHrAPO7m7rI04wrf0udRI3ozo
0zbW3SPRs+BzzuyB3JjHe0zfqAPEM/1p/9hXV8xDPdqWOw5/Tg7m9vli0QdK
5wRvz0+WXusJ0RWl39ceKv0uu0/4cHqcJ7X+v1LGEPA=
          "]], PolygonBox[CompressedData["
1:eJwtl3mwl2Mbx5/f7/f8zvM893PKbkSrGans3soaUiPKDMk6tnSOiN6OnWYk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          "]]}]}, 
      {RGBColor[0.6965405000275526, 0.7408089564214959, 0.9125243401621502], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFV2lsVlUQfX3f+/reu18RUKEgIjul2MoiEAiKrahQFIUStIgBLKAhUVCW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          "]], PolygonBox[CompressedData["
1:eJwtlmmwj2UYxt///3+O932fYy97yr5FliiNkmWslTWyNEgqfbBk6QNl+YAK
M00TJhqZQZax6xxmbKFU1qFBSRTZjlBjEmnU75rLh3vmvp7rvu/3eZ/nXp6a
w8f0GZ2NomgHkodcSaOoFgsDMlG0P46iNQVRtD0/ij6FKw23B3wIXA+b90IU
NWYtzkVRB/jtSRQ9BL4DtwD/auhRySjKlIiiOahZcFV8voNfBf8P8Q+zdhL9
CWQ9uBl8Qrw14KboG+GXo1dC5sHXBWfgBxCjDvpIpBiuDfIG+jL2V8j+PuJ7
o7AvSv2tKsgC8AD41+E7gbeB27K/beyvIfFGsP8ZfPNa1mcwDFwb///QOxPv
T3BN+CngLfjH4KvwdcEDwQeJ93Pis1mL/Wn0lPgx8d9krQjfJXx/Hd+/gX1P
8Cb8V6BXRubj/zL4DHpzZDD6NaQ+voPAh+EbgvP5/yJwg9QxFftDLm8r+ltI
V/RSrI1Cb873x5XwP84GH4odS3v+Hf/+7LEH9i8gb8MfiP0vdeCL4Sez1gfc
F/4d9EHY90MvhD+F/i5rldBfYm0q+k/4/IF9I3Dv4JxR7nQHjwe/lvisi5A5
Ostg3w3gfXz7eXCdPN/RGXz7JPbthoyDWxX7bA4qP+Hvwvcn/gH4c/CfwzeG
24vsgz8Iv5rY38O3h9sYO1d0xsfhm4F3wR3B5ia2+foHzvcTcGHinFZuX2Ht
AbivwRPB5xUffSEyCduL8KXh/45texkpDy5AlmF7AVwKvWSwvhifbfgOxX4y
+iXWysJ9gAzO+M50d/VUg+xvEvx69tsdfBX8AT5j0a9j/wu4GnxH+G+IOYr9
XSbGt4lrQLUgmxvY5iHzMv7HEtovUgxXHdxJuYb9WvBC3RH+Y8BLItvcVu2y
tlL5zf0sJpdfVA+Aewx5Gu4Z5ELWOTg2eE2c7uAQehukSZ595NsV/BR6a2Qo
eIfunNhz2c+u1DmsXO4CPyb4m/q2cuS54J6i3qKY/cC7ibcU+8rgduCl7L9+
xjE7Fvgf9a/KYeXyV8hy7A9qD7FzQLmgHtMQvBe8DFwJ3AY8BTwV23us1STW
PdaOocesNed7o4P3epm1kvBbgmtTPaUvvr8G52oF4rWFb458mXEOngzOCeWG
arxp7B6nXjcNfrlyKVhXD70JfyR2LQ1gbRpcK/A+9OmsDUc/SbzNWde4al17
0t7UkxLy6xhra7O+A93Fj4lr+y9wT/x/AH+Rdc/fzflNTT0bhsDPVP9C7oJn
gzejv48MR9/H/q+nrlHVqvZ0Gm4WMjTPMRW7V3Cv0B6Ogm/zzeKca2IReHzs
b8lHvjNZG5F1jm0Ab0hdGxX5xlr0zkjlrGvkTnAPUy+7qTsDVwzutSs1U9Bv
EX9pxjUcwA8Gzxr15ArotZBH0EvwjdrqhcRrmHOP6Y3eEimVcw9SL9qUePa1
Am9UbsOXg+8F3gUun7g3KWdaBtewankX57ue862uPeU8Y5Yk93t8xmsPw21l
bVHWOahcfBK+bM7faI0+gXhzs74D3cXHsc9G/7gOvlHqf9HMfjT1nrS3f8F1
sY8KfPeaOZo9p5Df8G2HFBKrRXCuK2eVuzdS37V61jT09sG1p5mu2V4uuLdp
hmuW11e+5Hym9dAnBvd25dAE9DLBvVQ9U71zAj557KU7eDz6gcSzUz14P/r0
4NzXnevuO7D/3vmuedX+peDerzeC3gqr8TmdcY8cAb8O+5357nHqde1S17ps
nkUfHjybtIdu+L4S3Gs1E4fprZL47PRPdcAjiTEj6xn/WYFngGaBclq5rR6n
Xqc3Shd8W/CNkjnn0OPoG2K/hXTmR8Dn1EPgTuLTEW5c6rPQ2nnlfvBs1j8M
TO73pKzfLLXQawS/VXQmOpui2HepGa1Z3QVpgO0tYmTgzyR+u2jtbOI3kt5K
qrmzqd8IeivoTdhPvYG1KTnPDM2OXrFjKQeVixuDe4PegLPUi1K/xeRTqFqF
v55zTm+BHxK7djSj5oPbgo/muUerV3cJnm019SZAXxH8VtQZrtQ8CeY0ozSr
1NPV21Wzr8auedW+vlkl+Ex1troz3Z16snpzBdbqJp6BmoV609aI/SbQ20Az
WbNZNrLVzNmDXhUpk+eaVG22T/1W0D9cVP9O3JtlI9udqWddWXCb4Dem3po7
wSfAPWL3LvXwE4ltZKuZpNl0PNhWb+Ymyp8C9xK9yfQ2+x9eRYUO
          "]]}]}, 
      {RGBColor[0.7716616410831674, 0.8500094781712834, 0.9099852808873932], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtV1lsVlUQvv3vtffcU1ApFBWIEUoBBfojpaC0FgmbxggUAXFBloToC4uK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          "]], PolygonBox[CompressedData["
1:eJwtlntMl2UUx19+P+S9QCWKrrK1oovlBUjDCiQvpM5sKS4qSwPZrD+yWreV
QSuzMrdsa6u2JEekYqFpIha6cIn2TyDRRUpXUa1yC7Wty6QL1ee77++Ps53v
Od/nPM9znvOe815Yd9/ie1NBELyEZCPDYRD0YcgBFCdBcCtyBfpgVhCUREFw
Gn8LehOc0fh6sD3OuiFsh9G3Ynsq2zEUazx4OB0Ee/FfjP4wsgD/WfgfQC+K
gyDGnyDF6IPIQfTf4fyH/zQyFu46ZAj9KHs0BbYdQ1+KrRRu+4gguA68kj1f
xD+A7SS+xZH3+hl5ENyOrMeXygmC5/DVg28C78T/IWtPJF57LmeYzVl+QjrR
F2G7Bf4p/Gm4a5Ff0O9ArsJXxf0OsX5S7Nx0gCeiL8dflu01leBJ4BT4Avxv
EC/IZd+077SQ9bOxDeN7Ac6exDlQLg7BOcH6WeDX0VfAn5n4zDq79qgFVyAF
6AeIMZJYzcgTKb/BpfhKEr/tfvyTiVce+e2+gVONb13kvZUj5WoKnGUpv+mb
4F3ICvDz4N3obYn149hmRhbpeuOH8G0GdxO/hvPWcdZriNecsu1q9L+xtaKv
ht8C/8nIumpCtXEDchH6s8hGuDciG4nVBf4X/kT44+A3grvh1iBT0Kciy9Fr
M1g526n1rClHP8Wepay9DX8ReAPSin9JBhcjt6P/AL+X+FvAR8B3I2Vpx7gH
fVOua081p9oL8pxL5Wgt8e+EMw1uC9KGf2Vm/XZkD7g0dG5eBX/FXj8ifey3
DXwUbl3su8gm37HYa88HTyb+59g60Z/Btg9ff+y9lBPlZmnsu+gOust3yBHu
/iXn+x59W+jc6c7KxXHVc9rf9Cx8ByLXmtZ0Sc/cR5y70Psi53I+sh/+O0hz
2jlX7neAmzJYbyOOuNM4zzL2mhNZ1zesb3k3/q1p76Hc7Qqde2HtPQS/mvN8
BP9b+COwrQeX6PsEf4F/VMo10o++PdffvmzV4Gsjc4uRm+FfGTsXqvGp6O+y
39tpv5Heqj30Wwjr7dUD1AsWIo+yPh+px1fJfiPRXwv9FqpZ1e5bod9W+VVt
bc5170gh8yKfQWdRj50Bfgw8JuWe1ID+SOK95rJ+FesHEt+9AFwB3kD8NeiF
yPXgVep5+OeB68GfRt5rDef7JHLNqHb0Rh/jn46MRq/C/wG+MvCotG3l6Kux
1ab8Jq2aB+AC8P30z5I8n0lnex/p4iwV2Drw5esOcIsSf7udvPmZ4K8Tf2tt
cMrhViIDOY75Gf4O5QR9Dud5D/23xLEVU7EPh+6Ful+DegPSk/Kawtg9W71b
PXku68cj/VmuwRmJz6yzK0d/JM6RYqnHHyT2r5HPqp6k3rQj17NHb7Ikco6V
66eRRs1CbL1wL0O26P0y+dAM6wl9RsVXj+8FZ+V59qhmVbuaqZqtynFW7Bmi
WaKcKDfdoXudYiq29tBe+Zx/ur7lxL1cOehHHxfZpzfUW+6NfVb1CPUK1Yxq
RzOiEO7ZiXN9Ets5mh3IYKae5sP9UzMxbdsYfDWha13/AI2sb4PTkDZH3Amx
Z99f+gbgFybWNYM0i6LI/wKaAZcknoGahfuQTZFnlmaX3uyfyDWp2sxSP4Of
G1nXz8oE8Bmxa00zU7MziRxL38TliTniaubm6duP/a+hHqJeohpULeoNzwMv
yMwb3emV0DlQLvSNvwwemzhX4oi7KPG3pZ5Rhf4/XxYlzg==
          "]]}]}, 
      {RGBColor[0.8400460367743705, 0.8728138519675489, 0.8793491328992223], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1l0tsVVUUhs+lt73nnF4NkQQHPlvQUlFoUBT6jIBYtBFbiDzCQ4g2Maho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          "]], PolygonBox[CompressedData["
1:eJwllF1Mz2EUx59fv388/9//HxdtXDCWEc1bqI1JDWXyTjY1stXGhhFzgTti
xg0zmwvShZKiukAXlKEYG8m8RBeIC7TVjbdNM3y+OxdnO9/zPc95znNenozK
qg17Upxz5UgM2Rl3bkHo3FDg3Dzv3Bvwfuzzsb1Fbx3pXC7cWJwLIue2YssO
zWcbXA5nMuGmIKvhi5PONcFXpDq3Av08Phmc/4ctC74FXBtajHJiXQafRX+B
Twax0pAYsUJkJv434PPgjoGvgmchqeiTsF2Ee0CMEnI5Q4yH6FO95ToGycc3
8nb3X2QauBOfU6GduY9eT4zTodnugY94u+so0oR/M3w6+nPumwiXjwyj91PE
TfAd8G2c/YNtMVwlMT4FVrMK9Bn4HMa3HZyEz8N2CdwNXoj+GUkHrwN3ESsb
3AvegsxGb0k4d4daDpDDL2KVEuNrzGziMsH16H34//HmI99W8EtwwtvdunM6
3HfkM/xabJ3c1+TtbVnIFfRrxGxPNZ+N4EOR5aY7f6Kfg6+DfwQeDx9HalPt
jXXoWyO7O0CWKVfwa3zfycZ7biEdgc3EBe5/Cq6iF89GOLeEeanmTAW+Cbjl
4F3qD/x6+Ong395m5S4yGj1IWi+2IyfApZHdpR4VgMO49WYQmQN+5m3WlyN3
iN0NX0P/yjSvvK04Ybp6rt5rZjQ7eqPe+h78OGY1UC1+gL/ErGaqXS/xPgQ2
s9c5X4ftuBYOKeT8R/iC0N7Uj/4NW3eKzbxmfwLSE9hMajZVE9VGOSrXVUmr
jXZsJfpebPmhzaBmUTuoXZyK5Kqf2OYGltMTfE96q9UA0hZZDVXLV8iwtxqp
VupBDP/J3jjtrHZ3M2dyYvaGffBF4MbQelgYWY/UK+VUBu6K225qx7Xr2mnt
tnZ4FLFvYisIbGf68D3sbfZVkwZ8a0barmtmbsOP87Y71fB58Eu134HlpNzU
U/VWth64koT9RcpRuRZ560UzUg7eEbe/Tn+g/kLtgHZBPWhEb/B2l3qu3utP
0N+gmdZsr4ms1nrDbs4PRjb76vkQ+nNvd+mP1F95ILLd084fRE+LWy80Q5ol
/Vn6u7TT2u13ke2aeniVt30Avwzsj+hHXxTZ7ss2Cf//j2zGZQ==
          "]]}]}, 
      {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNVE1LlGEUvTb2vvOMQ/6BKIRWM6U4M7pT6MvSWtUqosCRyBllRtsa9PUH
pOVAu6KyWimtCvpcBJWEgu3Sn1EL6ZzOWbS43Oe977n3nvvxPEPN7qXOgYi4
DSlAzpQiDvdHnIWu9EX8gDRhf5tHvADwezHiKeQBzs+h9/G/BvwU9FX4nIM+
DfsX2B4W5P8aut4v7CD+7cD3N/RqQbh/ObKIXegl5Fo7GPGooO8GZA9yC/ZN
YNcK+h6F/y/EKaSIG+A2Cvv1JE0cMS9hr0NPD0RcKYlntQwbctUycWZu8qxC
j2Xifxe5fibl2kmKxfMkdC9Tf8iNsRhzIVd9NddI/KQ5E8t6iH+TK+dSUn/5
7zK4fU7i8Am6XpRvG+fHuWZwBLaFTL1gzFH3gN+MW3ff3iXh6Xcz05mzO1oU
hv34ltTbU+C+Dkw7U+0rmX0gw5ARyESf+nQiU0+2/Y+5iK9CZkOxq7ZvOcZy
yHbcGPpuOdaI49wJfdd8fp+0Ex+S+lRzXuq6May/4fjUY8ZQj3t+47bfg303
af/2knrK3raS8jfNuecz6z1ZVG7Oin6cJ2O+ytXvY/jfBbaTKdawayK3efdw
1tzIizwH4XsIUsoVa9879sz3iPdps6j7xXu2nITjfVr1HeIs2TfGIM/zZZ3v
w2+oqBk+ydVv9r1ubtvmt5Fph1qew7Zr56ya5lnxvyXPZct9XrD/XKi+ee8W
zyuud9HxiWn5zFm1nZM5Zga0e9zBhnvIGVF3fWYdbeMZY9F7v+y4jLnhvZ3z
jq1459inqnees+n8x2HDPC6UNY+LZflWXG/LtdK3P+lt4RvDPWqYW8lznPB7
Neyd6RjDXNeS+HJf/vit45tHfM9vXMV7wlycGTl/THoPeo5JHHvFOfKu8vw1
aXemvD+sa919mCmL23RZs2MtxPwF4NOniQ==
          "]], PolygonBox[CompressedData["
1:eJwtkskuRGEQhasHfe/tvuEFTK3bxhjdwkZLDDE0K1YkJIiEEMMTCF5ALCX2
tKXE2riQCEt2eAxWvpOy+JM6NZ1Tf1V+dXduJ2lmnbw0rxKYvWH0pczWsRez
ZmXwDfgrMpvOgRNm5+Aqdm9stpsxG8ZXDs32yJnALlGzQO0j+JTcZ/Ag/XrI
3yZ/Da4C+W3groz3bAF3gzfAK8SbwC+Rc9XqzM7g2wq8tzRJ2wPxzoRzPImb
+AG1ZXoUY69RbSP54+QX8PVmPGeU3HtqTqjtoMct9iS+Q2JXfMob/PM5r60Q
n8O+xHecdH0DgfsUq8eu0vuIeDZwDnEN8a4zrjEf+sya/Z0ev6HPqF7qeRG6
Jmn7BKfRM4ZvktoBerTTa5bXEDjHVOw+xaRZ2t+pqaV8h9pl6z+fNEjLa+iz
Kb8U+pOtHWqXqci5pUF/qRmlTzvSrork9yd8h9rlcuS3It8S9k/os4lT3NqB
dqGbGAFvRn4r0viB/R35bWnGfezm0HehG9At6GZ0O9rRne4v9r/WH8xg/wHg
mkbT
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0MsuQ3EUxeEtJOqSeAK0ykgQbaITHTh1q3bSGiEMJB0gcXkFj2FMaMIb
kLjOiiHDegxGvqaDX9Zea6//PsnJ7J/Uj3siooa/VMQIfpHG4nBEhl71R7wM
RLzhFQX+iT7jEZf8mN6M/ii9wTWaWLCbkI+bb83loYgNvHuXyFv0gl8ejFjB
prne6diVUUEV6zh3I0sTd/q8m+d76So/KV/i782nsi23pmVH/La5LfvBGXb4
ku6U/Zr9p/mBftAc5uR5eqh7gG98oajTwJ55F3ed7+rN6mdT3f/3D/I8JwU=

          "]]},
        "0.35`"],
       Annotation[#, 0.35, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0rsvnnEYxvHfOwheh9hZGFCUd2BxTBSDYBApEYcwWJxG3nSpQcI/YKAW
QoLU4DAwiKjNIqlIDA6LpgOLlkjaweeJ4cr3vq77es5P/vBk50QshDBLmWkh
lMRDyMBSPMba9BBqqJpyIy9fw3W6MS9khJBnrskM4ZrfTA2hV3cLz7DU7hJ3
+BHcxU29GfkG/qaYPMH3mBvwM9ZjN6bYxZx7jt/j53EfGzHL7q95yz108XV6
f/gT10jaTZmnqdvuF/9D/gWTsmdK6PfYfXf8C//T/El2qjfAt/CN+g/mRxqT
r+o2yfv4ZuzHI/m5uZLa+SrswHHHjtKe/RXey4ZxiAZpW94gK9Kvx0L8TznR
s/AFEfVuzXf0yif4Ciqnr9F3kP9znqfofdBHPhvLcVnepvcND/FCdoBLfCsu
4gdZXL8Y03GVVqgs/v4/vAHBYEPq
          "]]},
        "0.3`"],
       Annotation[#, 0.3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0stLlGEAhfHXNk4XIrUy2+mYgheUMlISSSJUgi6SghmYA2GLakDLhYpb
/4LcuBKEFCKbES+LQAzalBcUNNI2RhB0UVyphNVvaPHwfOe853sHZiY3Fm98
khZCGMZeegiZR0LY5Sx+Ewmh5HAIxShCVJeHYX0BFyIfEfkcz3KVXSUu4aw8
gpj7LuKzzXv9mOcWbsU9fNWvckL/gDvwEN/0tbp5dyygGnd0l7mJD9mEYyEM
yAl5AklckZ/yM3SiUe7i4/Yvj3pX7pab+SPWcMPn/NF9t/nguYfn+Qf/1f/k
BbmPF/lX6rPdddPzJ++v4y6u6Xft9xB39sqmRd8j96EX7/T3uR1X7bd4G4/1
I/Z19m1yPa9gGbfk29iwn7J7xJO8zqXOl/h16l4e50WuTX0XmHP+NvUboUa/
qfuC33KFfAHnMap7gQPvl3E5SvWrvIYd+6ich1z0yzOYxhnnOcjGaVx3Puie
JO/zKd1JNMjP5QRnyCfQJg9F/v///gG68Fet
          "]]},
        "0.25`"],
       Annotation[#, 0.25, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl00tIlFEYxvEjVI6XDFraRYUuGkIaEYLdzCjLIDOCVhmjQZvU1G1pkHZd
RkGLErosgnKsnAKpKGsabeHShFIoEFqUgRDUIvodWvz5n/c5z/vNfF7Kkh3N
7TkhhCzmc0NYlB/CEizGSCKEdbKhvBBSeIhr5kecdV/Cv8z5zjd1i3gZCrAU
hRiVb9Sp0C3HatkqDMrLOJdL4mdyKe8qCOGOfj2/0H+FusIQXnKt+zG9Wvc7
zTuwwfwAbbKteO+cjZ+Jvfr70IBx8y3PbHQ+gBm7R82jdmad+90PyQc4xdu4
k0/jFDrQHt9JN+H75CFtfo5nOKzfz8f5PLfwN90Jz+/lAVmlnW7zBeeP7l/7
/De4aE6aP+MTjujM8Cxa43vYz9Frkvfgkv4P2Tz6cNlc7dlXeDu32RnTP8FX
ZZN2+vgc9uj/5v2yzvi71UvhjKwXZ5GRJ+PPzv5u/Z/OPdyNLnzFF9TrncRt
+4M4qLfFzgdMIOi84wwqUWeei9/RzltzDbeiWX4I950zPB2fw8t1Njv/lVfz
pvie8imuki24r+C1sjW4J7+LBVkx/+FS+bhzmm+Yn/AInmK9OR3/7nileUV8
V+fHsmF8xzHz9cT//41/Yt1oYg==
          "]]},
        "0.2`"],
       Annotation[#, 0.2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl009Mz3Ecx/FvJf1zqOFGxubPHGxYTV0a2lgu8mcOTtSibDWHjIMLKX+K
UAiVCp3Y0EWLbFL5t6Xy58Bm40K0RToU8vjM4dnr9X59Xp/P59v39/st3F22
pTQmiqIxjCb4kxxFsYhBR2IULZb18b2oSomiSjTIT9FqHMdJnECnfIX+0qQo
WoIZ5nn2NdFmDPHn9OL57FlRNGhu0V8ra6Vd9tTzdciylo0+2VP0o0G+TrYe
g+ZhDOGqvBF58jXOve+sHeF56G3ZBlmFO2/xI0iyJ9tcwm+me2gx9iIlPLd+
POKQgJnI1+t25iN04SEeIFU/1XpauNf+ar1OuovOtpaoM4hic044j3/tuSqs
1eqdxfnwXvBD9hPHUGfO0D+oW8+Py36hEhfMmdYOWbvIX8KE/I25Kryn8D+6
Z5XOvvDe+WR85HNlb/VqdIrMG/VjreXLyvGE70UP+tGHAfk92oFJ+6awSbYf
d2R3cUS203lHw2cmH+bzUBC6tJAecFc5uq1/pl9kuXwxysyl+ID3yJEVoZAv
wCsMIEv2yb7t/DZsRbssUzbXPRl0Dp3AtHy1OS3keu/4lbJx83L60vwCfzz/
74Bskk7hmfw5lslG9RfRdGfMx2Fzm7WvshF+jCaEz48m0lp6U+8Mbac9sgX8
df4GWtCGVqTLm+m18D1GExrDPfLH9l3hT/OXaQ2dpt/pX/otfDfcX4e45P+/
338xE4mi
          "]]},
        "0.15`"],
       Annotation[#, 0.15, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl1FtMj2EcB/DXDBEZJYyhC25SqLYUF10oNpXDEhu2ZNhyDmPK+WxIcojk
tCHqwg0xF+LK+bA5bLKRw8iFuKDahM87F59+z/P9/Z7n3f///ldc4fLpyzoF
QRDtz5rIIFjJKoq5EhEEg7sFQWX3IDjOMfbZb9TbRAkbKGWufBB3egTBbdJl
aVTIxqnjqXO+lu76N9ydoPfE+jEH9cs4Ka/mmazcvrN1Ws8geGp/2nyG7Ix6
0z0D9SrsM8liApOYSCW5TCGHaUylikTnstyX6t56d+XLrqt1sm16tepXIjwj
zb5G/xLnucgFeuhdVhebW8Ic69ncc0+Ue3vzW95Bjqyv+Ty1q5kuPOMpz2Xb
9A6YS3FmrX2ZdYxsv2fHyGLpR5F9rLyvc29Zap8h72P92rk9eiedrWaZ3jt5
AfMYTlP4zsy9VwuZzwg+hO9Q/lFd7ly7exrt96qn3BUtT/acFXqfrGN4b50p
e2Puuf0LIulJvmw9J5xtdUcbu6myf6n/il5EMdNck7vuWz8Ivz8e8ZCtzmzh
B9/JNlvMHPNX9eu5xl3ZC1k2C8LvW12ornNmLQ36n9RMtYg4Z4YxgzwyZIsY
aj2EbCaTLpvl3EzyqbEf697+7k9VY9UOovlj/m/4HuSNJJn9KY9XC8h1PofK
8H2b287m8DOyhRazv9RWftJOG+Xma8LfGpeIs/9qdqDa4Dm3aDH3jWZZs14J
Z+Wl6jl1l/yIszvVo+oANdl8CqNJYgz95YnqKOJJYCSx8sPO7VAr1O1qh/pF
/a1+DnPPOsTqyP//R/4B/FOUMQ==
          "]]},
        "0.1`"],
       Annotation[#, 0.1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{1809, 3101, 2167, 2278, 2277, 1810, 2449, 2450, 2448, 1921, 
          3053, 2169, 3052, 2168, 2279, 2021, 2170, 3102, 1811, 2280, 1818, 
          2870, 1928, 2869, 1929, 3059, 3060, 3056, 3058, 3057, 2284, 2027, 
          2934, 2936, 2935, 1938, 2843, 2844, 2845, 1827, 2288, 1836, 3104, 
          2175, 2048, 2295, 2049, 2957, 2050, 2958, 1950, 2383, 2384, 1889, 
          1843, 2302, 2303, 2089, 2967, 2088}], 
         LineBox[{1844, 3105, 2072, 2238, 2237, 2587, 2487, 2488, 2879, 2878, 
          1945, 2877, 2037, 2949, 2757, 2200, 2199, 2036, 3103, 1828, 2227, 
          2937, 2938, 2872, 1931, 2871, 1930, 2927, 2928, 2749, 2750, 1812, 
          1884, 2022, 2924, 2926, 2925, 1922, 2857, 1923, 2858, 1813, 2223, 
          2920, 2921, 2919, 2018, 2922, 2192, 2193, 2016, 2917, 2017, 2918, 
          1920, 2445, 2447, 2446, 1808, 2221, 2222, 2020, 2923, 2019}], 
         LineBox[{1864, 3110, 2126, 2219, 1902, 1865, 2535, 2536, 2429, 2430, 
          3001, 2142, 3000, 2141, 2267, 2001, 3023, 2152, 3022, 2151, 1910, 
          1874, 2911, 2008, 2850, 2851, 3035, 3036, 3032, 3034, 3033, 2275, 
          1882, 2838, 2837, 3113, 3112, 3048, 2855, 2013, 2916, 3047, 3046, 
          1917, 1881, 3111, 2161, 2015, 3142, 2276, 2842, 2841, 2166, 3051, 
          2720, 2444, 2555, 2554, 2719, 1919, 2220, 2165, 3050, 2164}], 
         LineBox[{1883, 3114, 2163, 2330, 2329, 2748, 1918, 2856, 2747, 2443, 
          2014, 3049, 2162, 2839, 2840, 2328, 2156, 3100, 2191, 3099, 2190, 
          2327, 3097, 3098, 3096, 3095, 2852, 2009, 3037, 3038, 2831, 2832, 
          1880, 2325, 1875, 2820, 2819, 3091, 3090, 2003, 2909, 2002, 2910, 
          3003, 3002, 2321, 3083, 3084, 3082, 2187, 3085, 2127, 2319, 2802, 
          2801, 2186, 3074, 1985, 2905, 2906, 2643, 2642, 2977, 2310, 2311, 
          2104, 2978, 2103}]},
        "0.05`"],
       Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  BaseStyle->Automatic,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
       TagBox["p", HoldForm], Large, Bold, StripOnInput -> False], 
      TraditionalForm], None}, {
     FormBox[
      StyleBox[
       TagBox["q", HoldForm], Large, Bold, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->18,
  GridLines->{None, None},
  GridLinesStyle->Automatic,
  LabelStyle->Automatic,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8035821527601223`*^9, {3.803582265075187*^9, 3.8035823381904583`*^9}, {
   3.8035825697048798`*^9, 3.8035826416270895`*^9}, 3.8035829980225105`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"aa8a27dd-fad0-44e7-9b0e-f0f0893567bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"(", GridBox[{
      {"1.1", "1"},
      {"1", "1.5"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], 
         RowBox[{"1", "/", "2"}]], 
        SqrtBox[
         RowBox[{"Det", "[", "V", "]"}]]}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}], ".", 
         RowBox[{"Inverse", "[", "V", "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}]}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"PlotTheme", "->", "\"\<Classic\>\""}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"q", ",", "Large", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"p", ",", "Large", ",", "Bold"}], "]"}], ",", "None", ",", 
        "None"}], "}"}]}], ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "18"}], ",", 
     RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.803581984317133*^9, 3.8035819850686765`*^9}, {
  3.803582905758527*^9, 3.8035829744194555`*^9}, {3.8035830045292063`*^9, 
  3.80358300645154*^9}, {3.8035831383978744`*^9, 3.8035831652195654`*^9}, {
  3.803583273126212*^9, 3.803583316190752*^9}, {3.8035878418519974`*^9, 
  3.803587846930855*^9}, {3.8035878887708626`*^9, 3.803587897647122*^9}, {
  3.80358801486388*^9, 3.8035880185161114`*^9}, {3.8035881295565386`*^9, 
  3.803588133759431*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"daee3653-f370-48a4-9ab8-0f1ab262014b"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyEfXVYlc3zNyoGdmCAIoKtGID6KMZgooiJCgY2YmNiYGNiFyigAiIYKKio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     "], {{
       {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHuQ1mUVx3/7wr63fTU0U67GzljchEWsdrmkzUgtLJfFFbkuq2zFTRdK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           "]], PolygonBox[CompressedData["
1:eJwtlEtIlFEUx68zjvONfoJELipaSE96kJWgQYsgyMwSNbCiNJtIzVIrUAmS
okVGLx8RFRlFuekBQdSmDNpH0KipaUFZ9FCIUiEqtX5/ziwO97zPuef+z82I
1hXXBpxz5VAiVBN2bjjk3Hvosu9cSqpz9UnOdWAbx/YY3RC2MuRH8HMjzn0n
wYkE56KeczeQh7DNJiaGfQsx3fjHoHPIx/Gpwn990LmgbzGKzcd/Etmn3lH4
F+Q4he0JuiByCHpJrmnORmxR6fDtQveQ+BJy5lD7DfqZzmqeJzbbs15mQa+Q
r/p2tyZ8rsBfhAZDdqdS9Zri3Cry5ZKvB74YXTbySehOMnWQ18Kfge4jD5C3
Cf4S/vOwFUED5FqJ/jO5L0A9yOnUG0R3kH5uql94R/9l+L8NWQ/qZVnEZnsb
n+Xwhdj7sfVBbdhboN6Q1VTtFb75TlI/U/Mmppn4T+gK4N/hs9BZjnbsWfQc
wPcW8i7kZ77NVjPULCvoLx/7BDTI/X9g20b8ds6EVHtDvaXuVIB/I/67A4aZ
UWz3oAn4Y+Q7C59ITHn8zX5z7vFstsJML/l/hg1bndjS8a0lZnWC3bEVvpp+
x4M28/3JNgPNQjPWrBdErNdscnwgx2l8oshl+DfDP/XtrYWhLt8wI+zEsNfT
y0f42pDVWEy+PHzaQjZDzVJ31t0f4F+Dfx89byL/UvUA34DPOmKvIycTv4aa
xUHDeA78FPkKiG8nvpL4JRF7K9VU7f4UyzWObj62APV2oq+k/hjnRNjuoh3U
Lk7hkxG0mU/qrck5I2A7o92JUi8tYD3s9Q1jJfE3HOWsSjbsCtOV8J3kqAja
zmp3D/mGdb1BnW+YFrb1pneRd/h2V81Ys26J2K6qZiv8V9/uIgzt82yn8+MY
HOKs9mwWRfDT2CKe/QUxPp8GZvEXXV6S7WBH2DAhbLxGHkMOIpciP0c+TOwf
/DfEd167/ys+O/nItzHFcgvzwn5a2LCvN9PbHfEslzAqrF7DnplgOZU7F2oN
GSY2+rbD2mX1qF51B90lF90w5xffdl8YEVb05+jvmQPleLYT2g3V2By2O+lu
etNC+mnAJyvJaqr2YNiwKt0I8j9oa5L9IQfwrfUMm8KMsFPn2V+oP+Ubvt2+
1RZGFmEbifeqHMqlndHuCKPC6n/Q7Mzz
           "]]}]}, 
       {RGBColor[
        0.41637018147809396`, 0.2711885159691252, 0.7022389762048455], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1mGmQVdURx+/Me/Peu/ddUlZKKpUPigubCCXLQMiHREwZNhlAQIUUSwkC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           "]], PolygonBox[CompressedData["
1:eJwtlmeMVVUUhe/MvHLfexdCDERJBMRMoQpDGeCHig3pIE00lDA4dBg1kSKK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           "]]}]}, 
       {RGBColor[0.4983397067786822, 0.413711383366825, 0.8174570601149989], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1V2eMVlUQfbvvfd8r92FoKiYqTZbOwgJSNEaJYFA0CosN6SALFkTEsJQV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           "]], PolygonBox[CompressedData["
1:eJwtl1eMVVUUhs+duXfOPedcDAiWF5Uy9DIwdPVBCGooGgWMIh1BwChEEMMM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           "]]}]}, 
       {RGBColor[0.5759436285110136, 0.5470433403308356, 0.9097751029350141], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1V2lsVkUUff3e93XezDxTAYOYyA/AIGurkAoBBUnrEjGBIgaURURANBEQ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           "]], PolygonBox[CompressedData["
1:eJwtlmmoVlUUhs/1O3qG/YGpYf4wQoVS701RMUUjE62gAr1mKTl0MzUJSnNA
00qiAgcqiUrRmzY6JKl1HVIzhxRK0x9lhpFz3MGxwnnseXm/H5vzrr3W2nut
vdd692kzavyglxpFUbScETMmpFHUvXEUzS9E0aEsih7P+YL3omuVRNEDxSia
hf5D5v5EX4m8APlb5CbY/or/mMg2fdD9iM3b6JaURdEO8C30F8GLsbkB/pi5
YwQwlrlq8Av4NGhv9HexX8qoZq392FzGvh17/AU+j31bcGvGv2W2GYrv96wx
E/95zG0GHw6OVTEdAk9jrm/BMSiWEcifsd7TyMPBtU2iaDJrLWSunL3nMDcA
+wh5NfbbkN9AHsxUPbZLkceV4v0c3IcxBfwOazxEPDfYsz+4PzZF/McT7yVw
FTYVrH9vbt1o1q8AP6bzinymg/A/gc8BYpvJ3HHwDmx6c1EDmZsOnsRcL2wX
scYJfNcwV4H+QfQvglsE3+Ua5Obgydjfj/2XzJ3HflNine68Fn0n9C2J5Unk
5ux/O2tsLvi+rqE7gs+CgnNUrmMTx6IYzuF/jdEPfJA1ZqK7GoyV3wzVBj77
wMPwGQ0uz62Tz/XgM9ZZr+XTHf/+RZ/lp+x5BvvXsPmd/Bpj8wr4InNLCz4z
nd3xzGcxC5t9+M9NXFsp9k3RnUY+UeZ6eha5LvdZLWLUg4ehfwS8kvETsYxl
j12xa+4tdAsy90Idc++h60l829Ctw74H+D7mlqDbzVwt/iORt8auUdVqJfK6
2PlPVn7IK2LX3yTk7sH3rTV6gFunjv0I46PMPaZek0899o+W+rMeuQO2nzD3
Lv5fY19DPO0y90I/Ym4LXpm4F6+gP4PvUeSDZY53CPqdqfW3kDsj35PYV2su
RtcMn00F53AB3VDp0S1kbEB3Kvfa1cjLE+eoXLXHudQ5KlfdwSnkKuUAXsbY
iG/71GernJRbp8yx1KhHsf0AeUjBnFEEZ5nPRnPS/c2oBrdiPJy5BlV/6vmp
yGfp2bkFr7cr9R3rrjX3c+YeVi9fJYalwXeos7kb/VOZa061tx/9DPD0YKwY
FMux4H4S5xwHj0/s3xa5En3L4F5Wjd4BXqaeid1z6r1ach4Zu4dXgxuh34Bu
FWuuZ61eqWMTRw5Hf5UxIXYOu1m/KfZvxo5BvX0L/cTYNX0zdw7KRT14mrX+
waZLwTU6IrjGVevivNmZOUv8pJ57Ff3a3HfblzEE299SxyZ+FfffFswN4pxm
wZytXluPHGPfjrn3WWs7PnuQ5wXXrnpUvao56cRR/wX3pHqzCpuT4IbceDVr
/iCuSN1bymEY9k2p+Scau0fVqwOCuUs1OxDcvFS/4rQW4CX4z8e/EpuO7F1e
dO9orqPer9Rcr55Qb+xJzd01yL+kzkm56Q3pBt6SWLcRuaDzSnw3usPLuTlM
XKYzOIBub2rbGeK0YI5VvHqfroMvYfNd7JgV+6DMtSSO0NtwMng9nXkDuDyY
23WGHcGdg/lC/NgJPCc1t9cxNzT3G65aVc3sFP+U+Fhv1k3s6+iXKeBVzG3B
Nym93+qpcdoreC3V7xfgZ4ruD9VMVdE1qlpVjffGt0tufleNdQV3DeYDxdhN
tVPiC+U8OHhP7a03/SixrMt9V3pD14O3pq6FUdivSHyGOku9kdvFleKQ2Dko
l+u5a1U9cQP8Te5alk1N7jdDb4c4/Q/WvjMp8T37jSOfibm5Spz3MjgUXbvi
qyJ4Wu63QJw2FfxV8NnoDFaCXw/mCp1Rq9QxK3b9U2zlLnoGc5fu91DiN1r3
qTfuQmYOFHep56/orrDfGbv+1cv6Z9G/izhEXHImuBZUI2fB7YNrQWt2CK4B
5aaemU08nXP/W+nNez6YI7Wf/uEamvgfQ9wljhXXtinZK4Yx2A8P7nf1ZBm+
zwXHJpsmqf8pxQ36hzic+c3Q26F/rgrO73/jToLG
           "]]}]}, 
       {RGBColor[0.6362101966902376, 0.6438749460438878, 0.9111489950659334], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlmmIllUUxx/nnZlne3Op0ApxyQ8tmiZkhpJmLh8KrJm0JrNmXMpG09E0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           "]], PolygonBox[CompressedData["
1:eJw1lllsVlUUhW/pX+5waluQFDQKYh+cEEQEjA2oDEZflFYQtCgFqggILUYE
NSHRxAhEI5Dog4kJKEPVgC3WmUFQw2SDggF8kUqkFIgoU5UCxm9l/T6cZO+z
h7vPHta+/afVV8/tFkXRGk6OMzdE0b7CKNoAPQd6XRJFK1FYz12URdFk7rag
+HhBFL0QR1FZcRSNL4qix5D3RXdKsGwbfC30p+jMQ/91+D1pFH3A3SX46/BZ
g7/PkS+AX4F8P/IHuLsS2Tp81uG7DP44/t6BnwB/GvtK6MnodEP2E/Y7kG+H
74NsNHcl0IfxuRi+X+ZYVhN+iu5IfGxCfzM6d0MvRH4Z+cv4HA7fwBsmIou5
a8e+irs29K+Br5Yc/QvQXZx50G8R8yToOnSasV2BzfGc36C33KMcwrfCn0B+
jrtZ8GPQPwtdTkyHsG9DnuFrBHc/wx+BL4W/n3M1/E74I9hfxF8ttju5uwS9
lLsGZNPgexLfKfi9+XoV4DvOHL9iuBf9lYm/3chZBV0SOzereH8N9ifhBxY6
3pPII87mnHN4Lb7qkT+C7Q3wE1P3gOo9CH4q/Hx0LhU6pwv07di66iH10nOJ
a9eLuzPEUxJc+wfxcQV0E/I1yFu5G4L9IM4e6G+JoTuyT/D3Ibot6PyNbDY2
u3LOySJk1alzpRiroA8oPzzje/iDiXPclvdfGrunlSvl7M/EPah4nsfnZ8ib
kHeq9qh+DD0mODfKaQfyLzLnciznUfgbE9de8/Amus+Q0w3ktoK7qei+l/it
6sH3oY+ic0eRe66db2/KHK9yuBm6ivNboWs8LvMMaZbe4PyQ2od8FcNXwn+d
z/9UfHyl2eE8DD2F95zI3IOKXzV+Av2z8Pvgh8HPhL8r8Ww+Cb+W2M5nfpty
3gm9JDh/mrEKdJcF96refBP8uuBelI9K+Opg/5rhTvJzKz525fHlRb63I3Et
hRHCikXoH8h5nhbDz4f/EX46/Kvw04N7QT07Hfsx5LcVWRk+x0I/m3k2XyKn
Q+CPZX67ajgHeivfe7fAOdkC/S/nYP79Xfgfi8/e0Nu4mwF/c+ZZU49liXuy
NT+vIXVNVdsCvtdMbL8kxiLNrGb3eu6W5xzjqdRv1ttXo19LfLV8Y2jONdPs
TIIfnDPGCGvau7v3dDdAeJU6XvX7AuinY39PMSv2p4JzpZmZAd0tuJfr8LE7
cQyKZZkwWLnkbiP2S9H/g28NRH5fge8GQW9H3gz9CvIO5D3yeNyC/Tjs9yfG
UmG4sLwy8/5QDftoHxT7rbqTrCp41uTjPPpLU8+7Yl6i/kvdy8Lfoal7Xr2v
HdMDXy3Y1Of3ye7UOtLVDP0ejGHCMr1/Z/Cb9XbZ/IOvb1K/RT2wFbov/j4q
cs+uhL8tjzfquV6JZ0izNBv+DPRofDbmPP/C1t6xd5VmoAT7cuSv5VwT9cIt
//cPZwD0xti+tANOZ8bo9Xl8HAw9ITUt/BoPnQb3ojAhCd6Zmi3FPJO3Hoq9
mxTTKOQVwdiqGh9ANjeP19qRRxPPhGZDPfclvmpTY7cwfGFsTFR/qyZDY2OS
sGkYNh3BOVKuhElXIb89MVZopzciP5x6FmXzK/Sdxd6til9Y3BQ8K7KRbWtq
LFON9sI/FNxbwgxhk3a89sUIbM4F51i51o7sqXiLjbXqkSXonw3WVU6Umx2x
49EM9kdWH4wt6seG4J2m3aZ/mgLsR6XOn/4x/gqeCc2GZkCzMDN4flXTWcK+
1LtFNe8djKHCEs3o5cQ7SbM6XPppHsO0m4Th8GtT50IYMhL9otj/OpoR7fJ+
wbOqmBRbeWJb1Ue7sivzLGhmL0BfjP0tfV/Ydiy4dsqBclEaPC/aGd/FxlBh
qXZ8jfC+u2uhHTii2Jio96ge5/DXmTq3qsn51P98yr/+eZYHY7byq3+it5H/
B4UlY9I=
           "]], 
          PolygonBox[{{2399, 814, 2027, 2293, 2294}, {2622, 980, 2621, 2227, 
           2228}, {2294, 2293, 2028, 815, 2400}, {2228, 2227, 2076, 856, 
           2453}}]}]}, 
       {RGBColor[0.6964767648694616, 0.7407065517569401, 0.9125228871968527], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlnvM13MUx7/P8/x+fS+fX4nuPa3EYq5LFro84Ukry6yaDJluGqWLWZm/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           "]], PolygonBox[CompressedData["
1:eJwtlmtol2UYxt9t///e0zRzOg+z1QqDTqAFlZuL1ELBsJQmJZHHqNlciVl9
CMtZmc4KcyRRjTKURgYeQsvDNGelpJZkZAdFwbGVQa5NjUba7+J6Pzxw3+99
fO7D9byVc56a1lAYBMF6To5zIAyCPQVB0AxzfRoEd3HWQ3/Pt5+RXQu/rsg6
ldArOaeR/8K3e5IgGMW5hKw8jy9kY6SP/E18d0ZBcDgOgp0E3IjOIeiFyA8h
74OP4KehMxjbQZz9yDbAHy+w/Wjix3xbgv52vh1H1j90rBGcg8hWcE4hfwz5
CmQN8N9m/qvIrRW+i1yHksPH0AtLgmArtnPx34Z8Nt/2ov83+v/i/ybOH/Cn
sLkfeT36Z6FPol+J/wr038i5HqrdCOSTsvjl0P2RL4XfAX+M+y3BRwH8VPgX
oH/H5hP4rfiM4EvQfynT/zF2zspdNXoa2dXw+4qcX0Xinqg38jER+TeRa6v7
fA19VDpF7lET8sHwu+D/lA3yn0L3Wj39i3jN6JyFT6jPVcg74FuQPYO/M9B5
7nQf9WqDb0R/QurclcN46O3I38N2G/ze0D1Rb5RzDJ9yWuCPa+iwP0w+E4lX
AJ/Cz0Z+p/qlmInvqLuqJ7PUL3Sqkf2A/vPoni8OguV5z9R35Ptkat//YJPA
f8B5F74e+x583YZ9rsj6c7Gvin23Fvhq6DHkvwx/O+CPYPtq7HmejM1y6AH4
+AJ6G/4uYL8vdK/a0E+IfR75giz/RYlnSr2Qzyp8b8HnBnSnIy+P3CPJG7C5
iO66yLn0R15DvMux538N9pOx35R6djWDm7U7Wf00c0egF/PtRKFzHoSvu+Gb
A/doHHRP6l5tgu/VPHFeDtz/a6DHE2NV3j3vJPZz3O+RAs9LL/6WcaYg/w35
JOINiDyfvxJzKfplkXupHF6HH8hpx385fGnsmdJsyUdErKrU/lXTaujNxKvL
uWcfRs5BuWjHjiHro99Nee/QqNCYImxQjbqgx5VYfhD7DvgXs33TN8m0Y6rF
Z5pH0aFrr55dgC9KXBthXkdojBHWaF8fh/8y9GxrRsPUGKNdVw80y9oh1fIj
zrnYO6ba6Y6t0Fdk8yNMPI3txcizrJn+D/6t2LOhGdkcece0a7V8Ww09M7a+
evoo9BZsWvF9uzAL3xOyfRcGXhcZczSf2pEazXbsWVZ/iqGHcEYWGs/KoD/H
/tace6BePBH67ivgh3Lf4ZFzUX6a5SD0bKreZ+B76E9j3hhwi96SxLsgjBXW
Hg3tSz1Rb6bw7e28Z/Ac/rtj105vgN6CRZm9cno4NAYLi4VRN0eOqdjqr2ZD
mKp8a5DvT3wn3e0S/Eb8tyeWKUflWkr86dBH0HkH3VWcB/A/k29r8d0Q2v9I
vj2IbFbi3buMjxrkUT9mp9g1F9bu4tyR8xsVEW9OaCwR5gh7hDnCHmF8inxe
aOzQG9EP/iQ+dxcYk05A70zc28l8exb6xsTYdoBv89GvRWcYue4RniCrTbxr
PcjfR96bGPs0I93Qdaltta858pma1VP3H0Yu01Jjm+ZVu39DFk+YPYNatad+
m7Uj2hXVTLZ6I9cguzfxv4B2Xrs/Nvb9dKevNN+psUMYsFr/F4lnSTM+UG8Z
fEOxa6ra6o0QnuvNKkY+I/H7rZ41Ra6RaiXMmlDiGqlW6sHuxBileHqzGtEd
EjqWvs1DvyJ0/vJZB1+fuja6c4r+K8Qfn+FpKfzy1HdTv1+DThJjiXqgXgwo
8d1U0yuh86HxSTtfC9+Z+l9BmNYFXRT5fVOMxcRameGJahBz/7GRZ1czp9nT
m6C3QTXV7AxP3HthgrBEM6vZFR7pbehO3SvtmHZtFfKH8r6vavlp6lnWmzI6
8hEtnTL0+0Ljl3owPzZmCDu0I03QtbF3Q/irfzXNlOqnf64F+P4f15VtSg==

           "]], 
          PolygonBox[{{1915, 1914, 2911, 1216, 2913}, {2451, 854, 2450, 1926, 
           1927}, {1927, 1926, 2927, 1228, 2929}, {2418, 827, 2417, 1914, 
           1915}}]}]}, 
       {RGBColor[0.7567433330486856, 0.8375381574699922, 0.9138967793277721], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNV31ollUUv9v77r33eZ9nmB9TdE5zVKQmFEYxm640NWsrMHRpBc7SQEud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           "]], PolygonBox[CompressedData["
1:eJwtlntsFlUQxbff13Z3v12CFYpCKS/fUYiJqAFKK2BBtMQEAw2oUVBoBORl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           "]]}]}, 
       {RGBColor[0.8114669440567333, 0.8632834860631096, 0.8921525408260664], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1V3lsl0UQ/fq7vmNXE2IpR6tcFQQDmKgISBUFqRoFAwi2Gg9Kq8gZqBou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           "]], PolygonBox[CompressedData["
1:eJwtlnmIllUUxt9vm/f7vvcdRBwddUZcsh0zyNRIcdJyyzQcU0fLyso0SUWz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           "]], 
          PolygonBox[{{2221, 2220, 2431, 839, 2063}, {2062, 838, 2428, 2220, 
           2221}}]}]}, 
       {RGBColor[0.8655904126379873, 0.8813322206640666, 0.8679052754034706], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFWHuQ1lUZ/r7d3/13loVFAnYydrkki8Y42tQYmZeCYMlAC4KMavjDmoF2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           "]], PolygonBox[CompressedData["
1:eJwllllsVVUUhk9ve3vPvWcXkJk60KJGRUwIJCrILEUpMgYJOKDhQU0soAUB
EZCWQUFRCKXQInNBIYojyiAIaJhEwIl5kpgYJaIRo4kv+P35H1ay/jXus/Za
a5/SMeOHjUtFUdQAFUCVIYpG5UXRRoQT4CcmUXQURbN0FO2F752Jol3wTaBd
4DW5KDpUGEVtsVkHvxTZFfhWyI7g3z8bRdXEXUW8cvhpcRRNyo+icdB74O7E
S5OvlHhH8H03a11CjK7oHsL+NmJtQz+JeGXgUnAJdArcF7ya+JeJX4zvBKiE
eHuwn46+D/o7U/Y5DZ6J/kHi54jfhfjLyfkXfDE2wzn/F9gcwj/Gfg/8o7HP
VgJ9g+08ZI/Db0LfsiiKdiNrCt5JzJb47w727U3MfeAI3A/9IuIXka+1YoIz
0Gf4/oLsAvk64N8T3A88CfwH+nXY1oCfA1dCb4FHYrOD2IEc19B1BzeAi7Af
FPuOdFfdyDdUteEMN+osyKrw38z3jydXI2Td8J+NzeR8y95H1xCc+wXyrYaf
g34ssc5jnw32kW8RtIDYjdD/h+1UbKbj3wv9Tvwrifch+EV8uqYsmwq/jfO1
x74zsu3w04LvqjXxlhOvDpqgfgBvgB9AvJvhj2AzH9st+HTA9ya+/0SwjWwP
oJ8NboZ9Wdo1V+1r0I/Pcw1UC92h7rId9FjsHlOvqSfUG6ms+6kt8U/ivzbn
3h4CnYSvx6cD8Sqg5fDt8D+G/a+caQz6S+Azee7Z8/hXB9de3zwT/lPyF4Kf
0nzBt4td2xbYH0ZfhexkgXtEvdKLmKcKLKtGt4XzTeGsi/FvkXGNVWvNpGbz
eHBtlEO53sj5rq5D1jPnHlevx8jmww8kf3t0d0AX8P0quLc0Q5qlL8HZQs+E
ZkMzqFncDk2Gv4+cgVibiLmNWAszroVmqp78l4JnUz0wBP0NGefeiP/d8NeT
4/eUe3wxOAOVox8Afc/53sH/ato9oF44B76F83TE5yz8vcgGoyuBGrBfAn4+
zzLpNBOajcbgN9H/qG+GHwGdg2+IvZv0jXuDe1C9WIzPCHS14B4p99CSnGuo
WqrHriXeAdoFVdjUxu4R9cpE7JeSf0pwrVRj1Xou+Gvwn9B6+FnYjMG2Efp9
4EX4N8E/QfYMtTkavEtbEX8Z+VahL4Ofgn4lfNPYvtrR2tU/Bd+ldvhF+B+w
GZvnbz4OfwBZk0L31Czs/wWPTnsH/wP/es67UTvzNfhWOe82zYRm4yo208Az
0NeQe1/i3aUaDQfvT1w7zXA9vq8G76K7wP351iHBd6udN1i7FjoLrsDmIPwJ
fAYV+Mw6+/6cd+lIcJX2c+K35x7sd8CP5ExrUp45zV4LcJuUZ7I5/NPBvXY7
snn4f4tPBeftB36S836SeHdpp9wPrgN3SjlGZ/BF6HCe37AL8Jez3l2S/Qb/
dnAvvaTvJf/PwbtFdzRa8TK+q2HYnCV/ZeLZb8wd7Md2Wca6odAp9FsTvw0x
NBD8bNa90AWfCvgVwb11Gf2q4B2tXX0FvBZ+Sey7uZX4f4Ob05/1ha5pU/gH
Ys9ODfRB1jOh2VDPLYQflXi36Y15JHGPqlcfBvfgrMUZ+2oHaRetCc6tHaBd
oDvSXfUBH4TfEFwbzfBG+Cdi115vyjHifwSl0r6T3ujW5zzL+qdoU+Q7093J
5mNsO8aeBd1RbeIaqVbqobmJd5B2kWaqmvOsiL0r9cbprZsRPKvq4ZeDd652
r2agNPad6G40I5oV1Vy11xu/h/izE/eq/nH0r6OaqDaqcTPOuzX2v5N2mnbb
gZxroTe6W+I3RW+L3sx89J8ja0zszZwnP+N/Gv3baN70byOZdOrxThm/gXoL
9Q9SDq6L/W+hfyr9W53JuZf0Rp2GXxncK/qn0L9FG81U2jv2O/g5wbOpnfRK
8Buqt1Q2s4JnTLOmM+6E75vxv4h2bC18/9i9pp18Bvv/ATE4PuI=
           "]]}]}, 
       {RGBColor[0.9411759999999999, 0.9065379999999998, 0.8340430000000001], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlllsVXUQxs9pb+859/a0RbpgaULCi5q4JBhM3CIgqEEwUZ988MnEl9ZY
qwaXqCWlLoCaiFBQWqAsLokoJZpIiksrMcFohEaoGy4F18AD6mvF75f5Gnk4
mTlz5j//Wb6ZOfPv6b7z/pokScppktSKLsuT5HIJvimSZFDP73VJsjFLkj9F
/9CzUzq/if6qZ4P4ljT4c+I/lf4v4tdIf04a+rVpPCfFj0inUtK7+CQNO9if
J/4hnX1X/IOivbp/XPzFkp+tC35MR8brk2RasodFvy3Czo3yd1s5bGHnQ30r
RJfIh3XSuUL8CvENoo3SeUl2OqU/oueU+MN1wc9Ng+43/7jOHtS3x0S7LOdc
p76NSj6ls2fIh2SnRWdL3iW/a0T3VZKkR8m8Rb4Nc09dxA8lPxfYP/wcke6g
dZAfFT+p54ie5jTuxE/uGfZdpVLkivzfmkWMxPqInoXyYZXoF/q+RPqfiK4X
XafnmHxaWorzVZ25Vmf/lY235MN14lPJhnX2Cfl9r+y8kkdcfeI/ll5/HjEO
if4jvcWyuUn8iWrU55jo9Vnk4G3ZnN0gG9JpEX2hGnK+98vGk/JljWhtFjU5
qLrdXRc2F9RErMSMT9fYz9WVwBv+b3DtPtOTpREvsZKLcfPg57Jy1HGmbvDk
/XOfnak7tsjzFvPYTBTjPpFm3b/duQfLO8rRD/PFt6WBafDMnYd876JyxAO/
uiZ44uotQuepIuwR50ljHNyTRyhn8jSwd58xSfzkgbrRb91gIonaUmN8vdL5
JK9gtstn0X1Az3QSeQef1LTLuAZ7B/LIN1hYa8xgk/4eKsedYAh5SXoD5bCL
zWn7ip0h34V+Uxq2sAPGBx0v2N5q/dYsfHmvEnihBuQfyvvKUtSE9w7JG7Kw
R30mJNusZ14p6ID96TbfKP3mhrB3QxZ+4R+zgnr0O8/4Mnie/9usw/c11sFv
9JhjfZbjN3axv6eIvBDvScl/0PslytdUFr5N2Kej5vF50u/wM9/w+Vx95HqR
+uZH2blKd92WR3/D078f1MdMG60PfIJLMAnWwA/YO2WMUVdmD3UiRvLY67iY
05wH2+AaO8hOW47Njkr03Pvy4Y487DCPmfPMqpm9QN7AC3ONPlucxRw65J7M
PU/oNWrR43rNrcTeYf+we+BvyiNvXzo/zHvkiefkEeeqvSF09lRDdtz+kIMF
jvG7IvjlecyeHs8f6kNO6Zm/6mLfjBmL1HZuFr151rOFmXHYc4NZBMbZBas8
e1fmsWuoD3Jqzx13VWJW0A/0cHsas5WZOGdmR0r+TiVmLLP2QstHvLOaXTvk
JevPSiMH8K1p5GbKM2Gt+5R8cxc5R9ZkfWTttr/fO7HTZ9rtW8n3oVNrnrM9
7vF5xhF4GvNM7vBdzNpRz94t7uMOz8lx5/N75e0ifTtRRL16jdvT3pkz83a7
Mdlun/CnzfEyA49Xw/5X1ZB1Og87i9jTO4r4bwC3s/N4R75b9OUssA3Gb84C
79sk35wFjr6WzbaG2DFrJd9VDTwOiz5bBCaeFn2zCJy8VoQf+DNZjf6kTz8S
XV+NffG86PIs9tBz0u/z/j3g/69Ox8YMKLkWt+exz6ak/5OeS8X/7Pz1G+vk
N3f+G40t6rUxj530dxE9OuQ+HcgjLuLbaoyR2wnPImbS3kr8D/Bf0GrMk/OB
LOq/jP1YxOwYKgIX3eX/d1Sja7S7Gr1+dRa+8y/CLFvhf5g3isA+uKT3yBm9
xBx5NYv+fL2I/d/iHsMv8Mw+4B19enmhZyT8pGfCEe9S9tS042g1Tsh1q/0k
L9gHE8xfavBiNey1WJ87Z53Xg00+yw7Z6h3XaB3k3D3HvUp8za5Rs99HbLPN
+k2OjVlBjpb6n40dw655pghcgs+doruKwC345b8JbIOnM57jfCPv5H9TFvmY
9FwlZ6P+LwI/4HbM/wl95+0I/Oe+UdeFPLCT8O/RInDd5vn2H+Cpg8M=
           "]], PolygonBox[CompressedData["
1:eJwlk0lIlWEUhs+v/vcf/BTUWngXgpsKGiCpRavUijJcVKsWrYI2FcWthRVU
UDZhBZYDDRZebYIGFy0qbIJoEUUrDSqbKIqgRdOy4Tm8iwPvmc97vvM1r9+6
ZkuFmbUhVUhvYrYxMpuLsZiZJTVmmwtmf7CtTs0OBmzgJ7HZIXB9Kt8n9Mfo
e5BH4DZyfoN3IuPoc9BXEXsOvZn4r9jOgzuxLaDXrEqzN+jt6JX4Mobpyc2m
0f9UQT0bwHXIoM/DrKP4DwTN8hTpYPb36LPxL6TmW/CyVFy85kv0bnKqqL0E
KRF/B4676d1NzApifxKzmPyZ9LuN7yL6d3J/IKcT2dznHPfiq2WeHuInqPGv
2ux4LlxBzDHwNmJuxurpvceJ6WX2Wmx3wa3UDJF2tIvYKWQG9eYzzyvwLWY6
YaqxPWhmn905vkPfn2j3H30+9DPI51g5J/ENkb+JWg/Qp6Nfxj8vEqcr4EZk
XSzOfcQOM2MT9Z+jN/rusW0gf4z8GvKvwv+vyXYNfD0TV+9xI9MOfZfO4TW1
l5LThP8LPc6i368Wd+d8D3wpaLcPqTlF775Esc7BuTgn5xYRvw/fcBD+hq0M
Hgq6pTL5g/jbkWKkm/XbPYL/WSzOK/H1J7qdEv4cfz/ztha0A99FR6rdu+1X
0A37LXuNAXxHc92m72ARtdZmul1/05ZENb22cx5An8jFrZOcSfCHoL/gf8z/
2mgQF/8TI+Ai+ZMFvcEI8RdyvYXfvN9+MdFblug5Ru8dQbfuf6gL/CJXL/8z
9cQvTxXrN+63fjjor/iOfFcNid7Wb9hvuZxrlz6Dz/Ifvt6Hzw==
           "]]}]}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0ktLVVEYh/E3HJhHDbwUnOOor+BITTRF81JCOWrsB1DMKA2pMC3LC4iX
yEvlrRQsaxB46QIO/ARWVpbmVyjH9Ts4eHj2+1/vu9bam322pa259UREjCKZ
G7GYiMjjBS7JjBhHQj3BNZjOiRjjKR7loqyItZMRHepr6DXXLj/w/Bv7aLLe
yTdxA5fUv/hQ31XzxZyB99kRH7CJT/iIKvlbPef5lpkuXDZ/yCOylLUa9Td1
LX/nah5wj0GU6rmrp4xX+BW6rT9Briz0F/Ap7/jPeZVmhjGEcvlr/avo1T+D
07J36hS/4TrZBtfznr1+4gca1H95nJPpb8Z/eF3vHb6NI0zIzzj7oedGez7i
i7zEy3iBSfXL9N7u9BlfsIOvyDdbiAJU6FvUdx8P0Je+h6w//U04U88V5215
z+vI97xt7Z61Se7hddk5nlXP4TkWMI8L8qf8DDN4rN51hzmk7D3Ps4nj/+g/
t8tR1w==
           "]]},
         "0.45`"],
        Annotation[#, 0.45, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0t1Pz3EUwPEjraToBpW5qb/AlrmqxdwkiybzXKwbtoxNt9qUsnGjBw/1
+y1c4M5mFHGjUL/yUGTkadPGGNYtl/X6zsV773PO55zz/X4/+5Y2ndh5fElE
3MHTgojHGMUIxpdHZNCGSUygIj+iEtuXRVyQd6EbR/MiqnIjmvkYRvWMYI2z
ImSpfbBzKReavY2VaJX38qDeLTzEs/re4764BWPik5zhCZwRb7KzndtQrPaA
h1GrfpY78Vx9Eh3iK5gST6NPvN6zLnMN93M5N5rdwKu90yqU+Z4mtWJxlzil
L41daueRsyJinfpGHLH3nNo953ex2Z43fJin+RC/5iJ98+iU53EZv+RSfsFr
8Q9/UWnvlJkDzl7xQf6u3sjfuIGveeZVDKBf/xfu44/8GZ9QLR/0DSn9afTI
99m3H3uxIH9mX4ueVj6FtLndejPOU8lu3EJHcv8oEc9gjzjX/FtxnXgHssU/
1arM/uDx5M7sGuP65N6dX8JFXE/+LzPtOI2Heh5hm74/3uc3fuGdPXNqX7FV
XoOb4ht4UvD/310EEqlm4A==
           "]]},
         "0.4`"],
        Annotation[#, 0.4, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0k9MDnAcx/Hv49BDatZWI4T82Vw4GTPNwuKSbJnnUQ7Gpo2oDjlRnnFx
UWRWwxxcpBqbTcKczAUH5N/MDZsTag49W2u9fof33t/f5/f5/X7P8+ypPd7Z
3JGJiBeoXxgxsiiiGvcwjHHZY9w392cjHiyOeIijpRHtZRFrZHftreCDsmZU
ySux2rkbupu4SX5C1oZB/Ur93bJdyMpKUKF3Qb+AOvmxlOll9ct4C86bx1KP
e1GQ5fTz2OjMrPUh8wGdNvsz1iPmIk/zFBaYG919Sf8iCuiSVTs3yXPOfeBX
8lPcwyd5wpmn2IE6/C+J2Czfrv/Ove/x0vqz9Rd8xTfZrN4v83dzu/2d5tO8
0ns1+J1+P16OevN63u/+DZzx9nUMYI8z5+StOj/NR/gHt3AjGvRz9vfyMv0h
DKJBp9N+F+bMHXwGRZ+nmx8hb76Nw3iOZ9in+8ZdLebX3MpvuYovO9PDGe/1
pt80vcu1vBar0n8j/QewLs32ZriIGgxZT7jjCa6Yx/kmlpRH3OKKlHt/lPv4
jneX2tuqm/Od8ph0z0d04yy26X3iKUzjL67p/+EB/sd9fBXl7urneU3BYd0=

           "]]},
         "0.35`"],
        Annotation[#, 0.35, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0r1L1QEYxfEnxevv3mskSQZqQUsSZiTS4EsGViQ0CIKLU+rQEoZhLUWg
loK6hEEE+geE1lCDW2+aOJgVGCFiESTWVOEQGFKf3/DlPOec5z6/+3ak52pH
356ImEVvLmIuiTiDg9mIcszmI5r5S7rT9DFfR8tLIiZol3yclvEP7U/qa/h2
+XF6nz9EE/0wbZMP0SJ+yP49VPBPUYlJfrQ4ot/rEvMJ+0/kpRjkB3VXdHn+
mK7LnbwsdBl6QDaje4TLshuyRvtN2Kf7yjeYt/Tf8YX/Z++iO2H+JvubiThp
vm3/FhYwj215rXzO7kuacecVLabddMDOC/Trn9NG2oAVN3v09Z7TS/P2S/CR
f83nzKt2mvk3/Lp5kX6mGzjrRiu29Kvyw/aX6FH6if6U/0I1/5t2eM2CeR6F
3semnRbzGr1Af9BEnkUbn6Od6fdPK/DHvGvnmls3abedHVkBnskK6XU6Zfcu
LeNH0t8NdzCc/hYYxwQe6JftruAdqnyWSoy5nd0b8V6W0A/pf8mz3qYdPcef
x/70GTjlTic/rZvCf7hEVNQ=
           "]]},
         "0.3`"],
        Annotation[#, 0.3, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwVz89L03Ecx/GPUm3zx9CIflzU2a2TJl0MoykdvESJHkJQk0Ft2VZEP+hQ
p37s0EHBuz8g6ua0QCqv/sAiAg/7A1pFB9F0Cwqixw5Pnu/36/36+J2J8dxA
tiaE8AqJSAgTDSFcrQuhUB/CAk5H3fg1huVp9xa9mVgIJ/iy7BKa5U3Vm/6k
7hT65SnZMb24/mE+J3ujM20v8BQ/lef0b6HbPcs3ccAtzRmcktfp3zA/0s+4
/eV/sj+8z/d5wL3CTfpDvn3QvO1Ww514aR7ydhBZe8me1Hus/8V+3PvrfMH9
GhfdY7IoPuis4B7e4x1+YVFvl/exhxlvZlGQL9uv8B0uo4Il+29e1VnDW/um
733EJ3yWlQ+F0ON3bdnjvt2IlF6Pfc59HmfN3TiDr+4lfDP/4O9Y009wO7bl
bdyKXvMOX/T3d7m2+tt5D0VverkPEXmSz+On7414N4qKeYwf6N7mhzyqM4YW
b1oRk23Y4zzsO+vmDvkRb++an8hfeHvUvoAut/rq/895t7zOSXmf/bn5Gf4D
MDlZcg==
           "]]},
         "0.25`"],
        Annotation[#, 0.25, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0j9I1HEcxvGPDVdZcNRgDjZES6HpIFEk1WIQNdTdkmSgKRgNeWaKV4Mt
DWlDTeEuKA2hYCQ1ZJiTQkOCYZCKwnmlIlgX9o963fDm+TzP5/n+fl/4/Q61
ZNLtJRHxHGU7I0p3RyTpcYzsiujn+/CAb9sTcQM1pREJu1Zzq10jDf6gvIRe
4+/qX7dbpwXZGl2jd2i9fZ4m9FN7I9K4qPsDBXxHl+6W3ozeYTpHN+T1uudw
1ryIBXxGh35O77Vekk7RT/IzxS4+2M9iXD4rf0l36E3Ltt3jBT8t/2X+iat8
NV+DKZ132EhETNI8fSufwDO9CdkbfHHuK/JYxS2MYgQ5VOrmnK1yn3G+ge+g
t9GJWvkr2izvpj3I4oT8JOa84yPe2y979wH3L8O87Dy/TFeQNqeQ0btCl+iw
PDxrk3bxKecKdJ/ssvkSvtnd1P9L/yFr7sF9vd/2f1CpX4VjuGfX7F5NqOPL
nenVeaj/1K6CH8NpuyT/SP7E/qjsguwIfcwPFP85z+jjG+T9dD9fTYft64r/
lPwUHeIH9YeK35b/D4B4YqI=
           "]]},
         "0.2`"],
        Annotation[#, 0.2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0k1LlGEUxvEjZY45QWmLFkWogTn2YiNWHyDa1CqiDJ0WkSEtFAoXan0D
ly17M5KiVmlFkQoZQZYRLoUUe6dyLGhR5Ev97sWf65zrXPe553meqT7VdaSz
JCIeYWtZxNlsRGFtxN2KiDvYnYm4SQdxgt9hvkXuannEJnqYdwhZfgX6eZfN
rmAdsriEcvTa0YceXMQFZO1fpitotqdP/1ddIt9By/Tb+Bm6hEVs1FehEr/d
d1Sum552ph1FmXkcU3+me833pf2YkdtP39CD5h/xAeflfvDP8HvtHcdTlPJe
m62io2ZTsmN0kvcq3bMmYoe+S7YTD/EAn/g5/jWZW7Teu8mhASO8YXqdP0QH
0vvk1dE6+2tQixv6J3QEc/aNynyhQ/YP4x6Oy9ynO+0Zk7ut/64fpMX0Hek4
/xm+OvvcjgU6oX+hbjVvVLfRFfl/WMQylpA3m/Hss5hWv6fv8Fi+klbhLX8D
XZ/ec7qHfsO8eoEW8VI+Rxvwi19Pt+OAelf6n6HUfU00j3PybWaF9Ex+Z5N+
Nf6oM7TF826WPylbwM/0/Wk7qvk1qE3fz/k83YP/csJlSQ==
           "]]},
         "0.15`"],
        Annotation[#, 0.15, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0ktIFFAUh/ErjD20EReFtUrBmbSnxuC6Nkb2WDS2zMAKiqS2jhLUJlpU
u9yFvQtjJtu0icigpDRKhFbKmKWLUtICnxD1u4uP755z/vcxj5r2i8culIQQ
hpBYF0J1WQil3F4ewtxaXh9ChV4SXfpL+mP6B/knl+tnN4TQih/mK/LLWEKj
TAM+yu3kXfij3yz7d00I+2OWJ/krZs1n8FJ+I2+Kd+nvk1+Uy1j/5hH+HPeY
T6AgH7gEn/Qz8nNyH7xnUP0Ob5GX++W9j3iW+/iN/m75On6gHnfGOfteqc/y
mDpt/U3+OyYxjSkcl+/jVn7Kdc6ZcG+1fA1O2//F/lM8bbY1vlkuJV+ZlLU+
gyd4jCJqzdKyKdTitjrPWX7OvVzgfjxDWl10Z97eAs6jA/X6U/o73LlXrhHv
rfvjZ/aeAbyI35PsPHqsb+GkecKbN3vfa+tRe5r0B+Jb1Tnuxh7r1fjbOecf
t8isyo7rZ+wf4QPqTvMFdY4Xuah/hI+iBYdxCPPmWR5y9jCu4pLsst4KUuo0
tiHn3Db3nUCTusreTpkkd5td5mb9K5yQ2cI34+/I1+NZfIMr43/O/Jq6jCuQ
xHb1PfP76MVd3ImWf4j/qfV0+g==
           "]]},
         "0.1`"],
        Annotation[#, 0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0l1ozXEcx/HvPG87aje7Q8k0RKbGtmsXrOzBlFIow2ZPZyhnN8oVU+yB
rRBxwQ1OuaHEuHAjF4p52oYLVh62yFOJPfD6X7x7/z6f7/d//v//OWdxfXtd
OiciHuDL3IhUXsRXrs6NqEJlKmIjNiAzL2KMR8wPOc+eHzE9J2K9vT88Sz6o
f2R+gGfKv/XrzH/wDDmtv23exjnyN/0a83EOuVWfNW/hf+41pl9u/p6n5Wb9
ZfNGnpLf6ZeaX9SN5Ec06Id5L38yLzJ7JQ/hJT7qPmCz/VNcy6f5rc9ZZPc1
T8r1rl8oL8Bz1+2Sn/Eg9viOalx3ARPJ9+Gabq6WT3IVd/Gw/i+fl7Pchk3O
J/g6rmGJPGSvx7kXabRjP97or7pXnZ0GbsQ+FJtleau+iZuxzHnU/grPW2K+
Gg+db+hX8Urc1N1CP3bo+3gnf07u6f1Gvdta53K7A/p7zo/5Dg/gLl7Yu89n
cQ5nkveyM84dZhOuncQUalCb/PbmhX7b77xF/sn58i8+jKOevxPHsc3n5Oky
9gp4u1yq7/BsGeQm/yvdES7Tl6MC3fZ3J79b8l+Vi8x7dT045pxyv04uxmDy
jvyEy/gpX7J3BRXyf2qkb0k=
           "]]},
         "0.05`"],
        Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}}, 
   ArrowBox[{{0, 0}, {1, 1}}]},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  BaseStyle->Automatic,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
       TagBox["p", HoldForm], Large, Bold, StripOnInput -> False], 
      TraditionalForm], None}, {
     FormBox[
      StyleBox[
       TagBox["q", HoldForm], Large, Bold, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->18,
  GridLines->{None, None},
  GridLinesStyle->Automatic,
  LabelStyle->Automatic,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.80358290965899*^9, 3.803582974984767*^9, 3.8035830070346336`*^9, {
   3.8035831545125427`*^9, 3.803583166076195*^9}, {3.803583275633274*^9, 
   3.803583285999422*^9}, 3.803583316912552*^9, 3.803587847737446*^9, {
   3.80358789341536*^9, 3.8035878984077168`*^9}, 3.8035880190957875`*^9, 
   3.80358813420085*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"3ad20c6a-2a29-4c1c-a966-d1e3ac80a853"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func", "[", "\[Zeta]_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "V"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"V", "=", 
      RowBox[{
       RowBox[{"(", GridBox[{
          {
           RowBox[{"Cos", "[", "1.2", "]"}], 
           RowBox[{"Sin", "[", "1.2", "]"}]},
          {
           RowBox[{"-", 
            RowBox[{"Sin", "[", "1.2", "]"}]}], 
           RowBox[{"Cos", "[", "1.2", "]"}]}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {"\[Zeta]", "0"},
          {"0", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"-", "1"}]]}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {"1.1", "1"},
          {"1", "1.5"}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {"\[Zeta]", "0"},
          {"0", 
           SuperscriptBox["\[Zeta]", 
            RowBox[{"-", "1"}]]}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"Cos", "[", "1.2", "]"}], 
           RowBox[{"-", 
            RowBox[{"Sin", "[", "1.2", "]"}]}]},
          {
           RowBox[{"Sin", "[", "1.2", "]"}], 
           RowBox[{"Cos", "[", "1.2", "]"}]}
         }], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ContourPlot", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]"}], ")"}], 
             RowBox[{"1", "/", "2"}]], 
            SqrtBox[
             RowBox[{"Det", "[", "V", "]"}]]}]], 
          RowBox[{"Exp", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"-", "1"}], "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}], ".", 
             RowBox[{"Inverse", "[", "V", "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"q", ",", "p"}], "}"}], "-", "x"}], ")"}]}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
         RowBox[{"PlotTheme", "->", "\"\<Classic\>\""}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", "None"}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"q", ",", "Medium", ",", "Bold"}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"p", ",", "Medium", ",", "Bold"}], "]"}], ",", "None", 
            ",", "None"}], "}"}]}], ",", 
         RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
         RowBox[{"FrameTicksStyle", "\[Rule]", "12"}], ",", 
         RowBox[{"Axes", "\[Rule]", "True"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Small"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"func", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.803584397188659*^9, 3.8035843980452766`*^9}, {
  3.803584678112928*^9, 3.803584832772138*^9}, {3.8035851236602488`*^9, 
  3.803585166187437*^9}, {3.803585367854833*^9, 3.8035853962715116`*^9}, {
  3.803585740965514*^9, 3.8035857678013124`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"b23d3a8b-18fb-4bd7-aa12-f6f8348b65d9"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyEfXV8VLn3Nm4Li7stsLgu7qc4LFbc3d1ZnOJL8eLubqU4FG5xikOhSAtV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     "], {{
       {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnHec1cW5xn9nObsL5xz37J6zsFVAKYoYQSmiIIJoABMLRFGKERtYQAW9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           "]], PolygonBox[CompressedData["
1:eJwtl32QFlQVxu+++71b7zfs+4UuRiThSGTYAmpaf5jY0EggILuAfIjAsoAx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           "]]}]}, 
       {RGBColor[0.4743273379461121, 0.3719603588674249, 0.7837047708722946], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1m3e8VcUVhe+rt7zn7e/diokdRUVNVECTmBg1giYiUSE2ghoDVixRiopY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           "]], PolygonBox[CompressedData["
1:eJwtmmeAlEW2hr/JPT3Y09PTQ0dcAwiKKEaSu9ewJsC9BFFRVBYxoLgI6nVF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           "]]}]}, 
       {RGBColor[0.5866968761768716, 0.5643208172068811, 0.9100202438613402], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmnu4ldP2x1eX3d5rbfZae+211l7vu1YoHLeDk0vE6YLco4vCcTmUy0Fy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           "]], PolygonBox[CompressedData["
1:eJw1mnmgleP2x98z1Dlnl7OHs885+91745a5dClTolS4hWjQQHEpoUGEys2Q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           "]]}]}, 
       {RGBColor[0.6753713393812739, 0.706796005644528, 0.912041748501321], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmgnYlePWx3e9vfvde8e75+nZr5TUEUVKqDiGik5SIUVRKSmiDEmGMmc+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           "]], PolygonBox[CompressedData["
1:eJw1mnmgztXWx3/nHGd4Dp3zzOMREiUpU4lug1AupcmQlKE6iDIlTVcqpfGW
kCbNadCAlBRRSb2SRG5Khgy9XVxjZeri/Xx9n/eP3zlr77X22mvtYU37qXfN
0MuGFAZB8BB/avA/XRUEv5YHwZVlQfBJJggOJ4Jgf1EQrAR3CHhCJAimh4Lg
ptIgeCcVBP+OB8GLBUFwFzRbgOvwfQ+vi/k2VcI3GQRTYXwD+DsZuzAcBOvB
3QqPG7NBMCsaBAna6eIgeDkWBKcz52jmfhee7RjfLh0EAxk7GfoJ0G+Gx6e0
Z5cEwQbaO6H/gfGlNYOgI7LXZ8xU5H8DfjPi7hPuIXjugnZl1vzXMOZ74PuZ
swFwFfRvAr9F35vMFaP9FO2vkT+H/K3g2SEXBH2Z/w7w36D/qcjWHpr/gD8f
eT5hfdrnTDse/L9YnyHwuw36H6CpgWxd0Lcl+GeQoTfyzGfMXHT9GJ0WAJ/N
Nwb4GfrOAn4J/ilkKeAbBvwDOu0OvAargLfQd26x5xtdEQSj6BsnXWgfTFkH
6bKf+XsBf0jffSWeYzbwPGQYVeg91943Q8aZwOXQdGb+KF8baF+Gph9792al
90ryDIffCvq2gVuDjmvRtT/r1RhcO8Z0Ya3awP8udJ2OPguR7W3GHAu+D/Rd
oH+BdpL2dGiq4T0v7r3/DvwK8Bsj5v0u+hSy3vv4jpT4TO4F3oV8K6A/Gf12
Ay9n/nrA8xkzn/GXwH8P7Xvh3wH+tcAPY/w36Pgne7UB/quhfRl8f50l8GfB
rz0yrQK+DHkmo19Pvt8ZP078Cy3z/cDngR9LuzvfTvD94dcD2XYy5wO0o8xR
k7mO4WvA3h/LHNczV0NoagMvZM+WoNtQ+LWH10Z4NmRsR+ivYGxLdFwGfhd9
XdBlEPg3kP8r5pvM2jcCvxj8TehQjb4t+QbB/yT4twDuC8/R8N4CzdXQvsx8
NdBvDu2Izi88HoPX+dCsh3ZXzLpvB98f/CFkrIL3sXw/Qxth/pHM/zn4Y8F/
DL/68PuK9gm0a+bXtx137jXO051J31Wd2cvhfRz8BpfZZmxjvgzt6jKf91bQ
fswcbaCfzncz7Zfivv8jkLE2uHPQaTXytaCvNWv9FeN3MP5J8MXQNuUMNAdu
Dk0z4Hc0B7zXQP8u8JfIu7zUd/zoXec7Bfy39E0D7oiM1YW+303R5448Xnvw
D+DD4JvSXkG7DfhH6XuOuarhPwp5ypA5An417RDwFxXmJZsxHNoj0KwCt4kx
zbl/FyLToELLdAb8nqi0PZzCN5S5hsBjGmtxHjwX0+4OjzHo2wh8N+BlrMlF
4OvwjUDfOvBYC//PadcF3hvz3n7L9xtzfcHXgb0YDc0i4CfCPkvisZjxfTO2
TbJJlyPLifR9Av4tvhHQ9mLOwSHfYd3lx5Oeax99xZzvJ3LW7wb6JgMvRN9D
wDHOc5b2yJh1k46T4d+A+YYwXzPGdNZZYb5Liuwj5Cs6xXyXZsHjdvB/Q6fv
Wau/6LsW3ENZ74f6HgYujHrtdQZPS9kmyza/BX58he+k+E1A/kfQf0LMd0t7
/DhwT+gbBz6D0xL2cfJ1I/mmA7dOe+8Hou8VzDcXGc+Edijt3rQHcuZrc/Yz
9J0BPJ75wuiymO9K+C9Fhl9KvYZay8XIe3KhfcK5rM841mtEkfdwIvoeh4y9
kfUvxtzO3J3om1jiO6y7fCl9owvNsytwYdK+dhX4AuDHGD+qyGcsjKy/yb4w
/gX6Pmau7Unbz8XMv4v5C9FxHe2ltPflvKfa23ns0QPs1ca4z9NRmwG/vTnT
Cv8g+J3w/FX2mvbNtCeg/0HW91nGPMvY4WnfXd3XYcDPs0ZnsV7v0reE9WgB
zQBop/HNAt4O//8pN79R8Ps6at+iNdPafcceXVFkHyRfVM2aPFPDMcdNwPfF
7Z91p8vBL03aX06WPUDWx7OOLeRj5Wu7VPm8aEwH2ldD0wXa+uAHQruf9lbo
ZyPPXcjTCv5vge/Amp0W95pr7Zcg8x852yzZrn8zZgvj90YMy/6G0f9q1udz
aBfB/yfGl6PTgZDtaUPww7KOHXQn+jB2B/hPaW+Avga6B4pRaI+n/QDjL86Z
l3xgn6h9nHxdE9b4PnT7PWfZ5iD/WOS/IOuzJR/fFv6zK8yvBmtwDvxvrPR4
3SfZ9nTC6/sKOlWj286cz47W4274nZ2x/28Pv7MUP0rmkOe7h/ZJzDcHfG3w
WXCnpO3/ZB8VWx1gjvasXzU0B4EX8y0ocAymWKwMea6nfQ/0tyqW47sP+HT4
11TsAr/awKXIVBf9f0z7fIjmTmhDCcemulPlwN+wZvOApzCmH/JtYI6lBfbB
8sVts7a939M+D7hHzr75aWTezF35KGlbJBs0R7Fu3LGR7Nurursx333ZgMeR
746kbZliDsUeteBXAr8yvnrIe3HG9qSz4ifgZMxzv03fcMbOixonGzWAvVpf
4bNXiznHoGt1xGtzN98oxct5fXSHdjBXD87AtfBqzPcY+j+VdHwoG/EwY/vG
fF97gv8F/OtV9uWyqbuz3kPt5Xb4H4L+kUrHV21Zjx6sx/tx24+m9H0AXIPx
PzL3R/L5jP2EvnOKHOMp1qtCnx06C+CL5R+S9i2d6OsJ/yNJ2wPdsSW070/Y
dmnNakI/gPavhdb3FuTbzXr0gPcljHmH9XitwvdlgGJGaD/N6694cSBz59D3
wiLnA1ng9Yopdf/pWwfcLWVb0wh+3YGbMaYucz+FvptoL2BM2yLHt/OB16U8
dhn7M4a5P4957N3o15612qqYBfzT9NURLd/z8KqAZ0N4l2sNwX0AzQ/Q9k7Y
X9+Cfjeg33sJ4zbTN1Oxb87x+mH4/8z6TsyZ/6PoMAl4EGt8ZoHt3WDgFzLO
d7Qn2psxWd8d3ZEBzDcl5rOqfOE54HngnwTXlDPwIPSVjC8Atwf+Yc2Xte1U
jHabYt+07/bRmBi4d8S5nuQfnHUMpLuuO6/Ytxk8DyLL29CfAjwFGQsVj8Hj
OeAroemNro2gaYk+jXJef83/Iby/41sKv6nw+zNlGydbdwrfPfJvyhmKHIPs
AP6Qry761oLH8az3hLh1PXo/dTaTzmUVn54NvC3pu/IyffPhtzLi3EQ55Gno
/wfyXQHtEcUo8G4ctj+WTMvQtXk0v17I1xjZl6dty5UTDgX/UcqxmeacA/xT
ynslH7Ua+Jt8/ikbuCRpmybbpvMv29E3af+gM9gJ2U4AHy73mdLZ0pnU2fyQ
vp+gvwqai4qcM1zD/O1yzh01RzfGnhj1eu2nLwOuM2d2DmNbsQavc96qc/bN
ut83QjuvyrZQ9vI62r/m8xfZHNmeH3OeWzHrGYrVk757ijkUe4ineCsGeA5e
46q8d0tlL3S2ctZH+6dYsijluWVjFKtcmfX4jsjcPeI91d4q51LutT3m9dQd
2AYc0Hck5Ds+G/raMfsq+RT5Fp1xnfU3VP9QfSFl2yMbtAt4asz+XTHWa8DD
4ra/ohkuewb/RLlz1EUR2wjZijr0NY16D7WXn9LerPyTNSksc4w9jrMTTbp2
cQz8Chg/MeGzJ30i0G/Keazy1QGMfTbj3EM56evIvyjq2Ec+ek7UMZ9iP8UU
B9HnVfitCxxvTQXezPkNwWswc7ZB/pcyXnvZiGnwWx5zLlVC3yOc3fPjzlX/
yVcG71YZ761y/NbyXfn4eADzXSr/ztcx5Jy0DvhpMddaxH8u8vUMOx/QmSuQ
ba/w/Q9UT4B+9//no6znTHil8/5QOdHltL+Iee+0h4uAn4rbtio+vwx8acK5
lvxnV9r/QaduzHcvfSNlG2O2paqZ3EL7p4xtqWyqaiHj0ScF7zPgV4/1K0Le
+6EdQfta2vPD9h3yIdOZ6z7aBSHLvwZedbMeqzXWWs9N+D7qvs5LuMaj3Lc/
+Bz036Wd+8hGyFbIBskW3QD+ePAzko6dVyHDTOBbFN8UO0b5Wbl4xrRa77rA
vcPWfycy7Mg6ZlTsqDHr0G9QzLZLNnE2vMIJx0aKkSp1N6EZVuac+0DcPky+
TDHeV4z9I25ZRCPa8oxrh6rBqRZ3Et+1ZY75voybh3gp5zsdXCvmOFzsmqJq
i8siPputVaNB3mzGa1OsHBjaq8OWXz59J+fnBPpGFbs+0xD4l6R9g3yEfHVh
2HtbizMZ4i4ur7AtUE2kl86zfGzenrdkrrZJ+06dWZ3d7VnHOrrzryP783Hn
+8fB73j4tU1YNtUw0oxfkLYtqmTMbtrxnH276qf3MvfOrPdCOXJOtAnXT1QP
+jvwhQnX3nT+5Ntb5Oz75AN7Mb5p3PW6qarxAffJ5+tj4HkN8q6XPQnZpmyA
fnqlawXKYeayX7WgaQ6+mXIeZHk87bPZmvZxtB9M2xaJxy8Z5/zK/XWm19Ee
G/fdV73rcNQ1VtmrP8D/wfhM1vxlLzYx/7nM1512N752WdcQVUtUX4esc2jd
Vd3ZRNh3Vm3ZENmSUvQvKneMWCPnmE++TzHevVov6KtDtkGyRaPjlk026k7g
NTn7O93ZtTnHeLqv2vOLmPumuG2BbMJ21uq/UcMF7MGZ8D8P/ldC25Ovo+Lf
mHMftf9O+8+sdVd9qRbzvxd2/fugYgjd9QrXg6R/e2gvDbueeDQmYO5YzrVB
2fgFzHVMzrmAYty5Edt82X7FGONVy1AOEnLOtgbez4adX2h9bgd/Qtj+Wf6q
JfxvDVsX2fczaTeJuDaoGLEdZ705/C6A34fweCZtGyZbNp71vBR9urAmk8oc
k34Wd46kXElnTmdvcdjxt+odnzH2okqPVQ7zFu3+WdcmtQeXQX9d1rZT7b5Z
n0mdTc3RXfFU0r5ePl+xjGrCqg3rzunu3VzltdSajgT+mr65xbYxsjVF+frP
TfDYA//OYcdXqlnsY67SuHODkxTTgRuSsa9XDq5cXHsk/jqj+6L5mlqJY+Qf
WJ9VadcaFC8rt9wie1linyXf9QHjZ4RcX0vC+/eIY1nRNMJetIe+tMR3XrXT
EdD/I+T6RAh5bs76LivnmIU8t2ed22iNb8s6x1FbPq8aXhfwlZV4//qg221V
jrWVM9xa5ZxBbfmUPrKPtNeF/H4wDPkG0R4V8h4MyLpmrtq5Yv4ZyD4g7Vpw
bfpWI9/gvL84VftL+0DCuZVqIqqNbEg4d1QNSLWgs9OOTZZoD5nv3oxzQdUU
VFtYjsyfFdseH5S/iPru1IemXs41EdUzJPN61WKZcxbtCmSqyXo+VmH/rb5P
lXtDUzfkHHZSxndUd1U1hbuQvTHyHYD2NGR8BbgT+F4h3+nr4D2U789i+5Ru
8NtTad+ivgbQL9KYEu+Hcs8+Wdf+dGeuAm4YsS2XDT8zaRsgfS5Bn4OsRVWl
YcWH+8CX5M+jahYzwFeCP6fM8ela8Jv1BhLyfS0HfwD5SorsP0qUK8N/d7Hz
/2d1XsKu3aiGUxCzTZBtEM+NjG+Ql09nsAm8L876LUY5eZXeY5LOxbRGLwKf
k/HbiXL8y+B3QcZvacoJlBusyMeHbdiPGHu3MuOzqBhqNfDnOcdP8vELgetn
7WvUFwf/z7R9hXyGfFONqG2p3hj2QjsP/EqtPzTfQn9y0rml7nwT4FPDtk06
w9frfMRdOypEnsXw+yRp2yebPg94SNrxk94MvoRf57Rj7d9oz6fdI+vYVfWc
r/RWknQtWzUs1bIejnmtteaDmTurmmXIazZS72MJxy6KsR9i/MyM7/bPsqEZ
x0CKhWQj3s86Z9dayQY3gv+sjGlVf9TbYhOtWbn9xUnA/fLvObozZzFfJu5Y
TjGRYiO9wSqXXK77ieyDuCMXldonyDe8onpQiWVoRnuP/EOR46ki1U+ijv3k
w/YAT0ual2yobKlqOsq/xHMwvH+P2VZsheb7pGvWql03Bd8afIIvVeo73Dbs
N0vZHvUlwbVI++1F9fcL4o4p5L+1x0eAL0z5bOlNZ26l3/iUP15I3/Upv+no
vJxKuxXtUMz3VT62XO/JKeMUozQIu6Yge1xf71XgGqYMy79kw36j0luV3huL
dF9SjvU0Zitz/y3qWpfuw6Uxx5SKLRVfKDeQTZJt0pnU2fxXxHjFoHqb1Ruv
3npjen+DdmLEvuJO5aOKz+krK3VO+wHjf0w691EO9A3670u51qHz9XCFczjF
yxpTnHJOK9uhmKmE87I3T6+axArlgynPrRr3l2G/AWl+nYlXmWtgymurGtl2
8G/Qt6zEb8a14f1X0ndLd2xLpd/8VKtWjlkcc01G8bfO7Mk558CydRnax9E+
L+16uOpFettXzVa+VT52OLqsRaf/ljrGUayjGEexjnKSenHbANkC1Yya4t9W
xvz+r/Mxr9I5o3Ivxay/oe9jimkKbW+Uy3XOx9d6g21a6Rhdsbp4zE/b5sv2
K34em3YMLVh9XeOOoWRPFDMrdj6cfx/Vm/F+ZGlR5fkVDzSvsk2RbVHM3gn6
6xKOlbSezVnLCWG35VMWqh6bsG+Vj51U6Rj6qH1kzu/gf1vcZ01nSmdrbcTn
STXsVazXtXHbX8UE58MrnHQspHhJsei2rGv1qr9sBX404fqW9nsncL+c8bIJ
fYGfz9h3y4e/F3XOoNxBNu8Y5n4g7bVWzqDc4Z6E35dUE7qL+RrFHUtpT+8A
fyvfwVLbLNmu45M++4pXVOscmPNbkt7ABgDvz7qtes8+4BPz503x00fwfyTh
WE4+dCXr9VzW9Wn5yCnAv2X9dqR61P/K1+fc/l3vccAP5e15gd4v4D05X++X
jE9mHfMrflCM0E6/Fci69qIazk9a77BjB9VbEsjSJO9/Dum9OO0ajej1m4Be
Ub+56+1Hd2Ab7Q75eorqoU3S/k2J3osVE/aLuKah2sZr6DiQteqd9lu+cljV
dvvpjbzENcCqmGsKqi2o7xq91Sdci36SMb9wt3vT90JJ/v1W7xFh568P6r0S
3Ki0a3+qyeitdn3KY1UzU+2sIG5+qmltBLchX99Svq3a7D1pr6VqYqqNRfP6
6r3ypQq/6ettX/mB3k7PTThe0fz1Iq6pqba2gPYj0N6Ydu1U9ly/xcjE/F6t
30AMBj8z5thFOvXRW0HSa6X6xPvotz7svVZM2JX7mAr7LVLxYT/G7otbNr0/
74+7RqXaiX6jUA+4Iuy3NcVThdCfmHMtT2uQZa76Ods2xXh1gWfE/LYhmSRb
ZdhvzXpz7hzLvzkX+835wUrXvBU76E6dCpzL+a1c9bB0zm8+ql2phqNazrS4
c3/Zk5Pj/k3Irvx7tuY6LWJd9EbcJek3V+mrN6qJlY7hFcvLZum3HRsrPLfi
L+XuB2N+2xVetk05uXJzxaCb9N6W9tlWTqzc+EjGvw3RmA5hv8n/lX/v1VrP
TTuWVzyh34b1qPDbld7U3025Jif9VNNTbS8Xd61E9ettqr2m/TakHFdvaYoB
ZOtlr5fF/Bsr1a9VL99Keyz8p5Tapsm2fRTz261qBKoVVOaca4smnPOea70m
y4Yk/Zsmvd/pTeMN5toO/xdKXdNVbfdQyr8lkM39b8o6SBf5mBdVD0n5twLS
sS78Hk76LKsmq9qsYgrFFsohuzLX1vz7j/Jd1bpr5PGKQSbJ96X8Wy7lODNU
K0x4fSTTjpTvrO6O7pBi/2/z+aruyFL9tizutzT5f71NnFLpeuM4aKrYu1DO
tYZn4FcOPEm/WSlxvWkQ8x8bMa1iAMUCd1eYVjZetl4xwdHYoCZ3j/N7cdJr
qRpf17DfSJ/O049N+I5LXtkc1c4UIyuWUYyiWOWqmN9j9Cb5GrKuTDq2VIy5
E9z/AcoGjts=
           "]], PolygonBox[CompressedData["
1:eJwtkD1LwlEUxh+ESho09e9LFEajLhKN+dYQ2RZNzY4OOvQVXASDxoJwM6Wp
RtsaIkoIMof6BEpQ0GYY2O9wHR6eew/nnud37ma5dlT1SfLQAtpKSC9L0jZe
oniATqNSelFq4oOg9Ib2OPup7eMT7r+oS2+bIdf4iPsYdcLSFTqOS7vMzYbd
e5vzsCp9+6VHvIjqnAt4lZk1dIEyZJzjN7y7RXeohzao/ZCVNKaY9EnfEH9m
bj/ouI2/gc7oC6w4RmMdULun9uo5RmP9460Pvimep55DM+p1+k48x2NchyH2
JKtC3w4cqWX+as3t2JkzGusle/TZp4V3I9K6/UvEsdsOaf73ibxUwmVZpnEb
/wezv8h4x/8BbKVBfg==
           "]]}]}, 
       {RGBColor[0.7639015887460987, 0.8474217074907879, 0.9134617773803638], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1mnmg1ePWx39N53ROnLOn39777L0VaSBFlLpuqVPppO4VKqmuJk0oFUq9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           "]], PolygonBox[CompressedData["
1:eJwtmnu8lVMax9/qnH0u1dl7n73fd++zz5lKN0kR3ZiiQ0qFpBu5pHsRlVGc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           "]], PolygonBox[CompressedData["
1:eJwtlEtIlGEUho9p5oXsn3vqJAWBFQahZQVCkhliOYpFMxRYGkQXcEgzdwVl
mrNIGQ1aVGCmmyyhEKIkAqddaBiU0aogLVuUleLCLs/htHh5z5zvXN5zvu+f
dQ3R2sZlIlICloOoV6QRfAuI9K8QmYOb/SL3U0Wa4CKPyFbwIAsfSMMX5SwD
vrxK5BK4Qv41irXBF30iF8AcsblpIkOrRbLwrwRXsVPwxeBhkE+dNmJ/EPsT
tNLnPPiFnUfcQ2KG3CL3wE38PnrchkfwF5DbTe48sQvgOHYDeMVZEbmT8C2H
PDCD1nnip+FBfg+Ar9iL+GbhGX5Pgy/kj6Zg06+e/GOgDntXhkgoV+QgsTfI
OeC3XehO+pk/k4V2wvvRVgUi2GFwwmVnMewa6leDLvZbz5674cf0K6NewjHt
OkNXUGRbpkg8aNp1hmpiS8gJwePomQCvia0ldxKOo6MH7ON8J3GV8Ad6fgSb
0VMA2tEyRnwc7RHy1zDnEbfpVL01zFfKnEfdNrfOX4yGP/h2wHF09DjWR/u9
4T4T3MeU12bW2ePAwddHvSL6FYJK+j2j1yx1R8l7CirQnI6WSp/NojNtwV4i
txD+67XHGaVemJ4Rx2bRmdI5/8RZJuwmzgV2o/Utc++BS9GazP7KgnbPet/V
2Fn4yqm3xJy/wQZ2tJ6cjQG7e30D5eRP4auAm4htBmfQexocBi2cPSJ+L9iO
XR6wt6lv9BQ6ToJ3+OKcvYermP06c4b8tgvdiX5L+k3dRX8xZ4NwErGp5Lx0
2beo3+QEOZ85H3ZZXa0fwNeKz++3Peo+N5G/yD6aHfvG9FtrQ38y30AHfIjf
Ya/tUHfZSa86esVgD3VaqJdEDxea3P9n1tkHyLlD3bXkfMce5w4zPPaG9S0n
6DsGXoAcavQ6lq91hHoF6byFHOutGvKJW6DeWeL6+d2HnefY/ek9PmeH55L5
jyC3V/cGOrJFnjBHe7a9YX3L/wCBQqK2
           "]]}]}, 
       {RGBColor[0.8435372751341207, 0.8739780869331852, 0.8777850612426668], 
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmXm4lcWRxj/Cvt2zL/fec8ArIvuiXnAk7AEiCLKqoCACCTMaBRRZFA0Q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           "]], PolygonBox[CompressedData["
1:eJwtmXeUVEUWxh8MMwMMTIfpft0z/RodQXJQxDURFAUFwVWBgwlRVvGoiJgA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           "]], PolygonBox[CompressedData["
1:eJwtlX1M1WUUx4+YUmBc7pX7AvyUKHkxplZe3DIQuSxw5XBqC5Q/KBQtu0Bq
YkHMCC+CTtCSgVwTy1aIIEmYLKMFSyy3XtzsFbWa62WrpE3NLAd9zp77x3fn
+Z3X73Oe5zm/xJKKFeVhIrIZTAHP2kQqwI5YkZ9uE0mbLjIaIzKC0Rct8ivf
vwEf9sDtIrn4bnITD/qiRI6DhU4STRV5EBnlEtnI+haxSeRJBvnoI9HVosvn
exlw2EVck0VWY5sZJ5IA+sh5HCyIF7k3QiQdmeehJqixRFIjRartprZy2AJW
hotsRd4FrwQFXKPYR45DZIDv+9hsDTFPs94APoTvIPgLDufZ4xhyKfkvkCcf
eT/fDwAvvvNBEvmmkS+LfNnwSYeXD9lJziOgFN+1IBsO6eSYhl8eMblgD7BR
4yB5dtG/Qfq3E5kyg72APHqVC4LkOU9/ell3697IcxS5UXttM/3XcyiG3+/Y
SpBrwB+sS5HXsF0HbfS3FVwgzxj5RpE19PdFcAh9KroG1unACxxwKYaTHdmL
/Rj4m5hx/K4jh/i+RP8yyL0NHi+B97VH2A8Q/w99vAmG4f8mZxlE9wnn+Cl4
hfVecAL/BGr0I4MgmvVrHtMz7Z0fn2c0Diwl7xnke/TwBDhC/Tno9qHzc/4J
nP891PqS/p+LN/3XcxiBayxntJyYJfQtD9yAVyK1BqiVhr2WPG58k1mngAny
jYPD7GkGewzjPM7i68KviHrjxE+AKmLa7hBpiTP3UO+j9kH7UQ3/Bs63CplG
rhvcjTmWuV96zw7AMQjKta/YZmNbj+82YtYhX6Wv+0AS+i/gfyfrRfhmgW4w
hf0+bJk+aj+drC+Tx43041sGOuDxDbowy9w5vXvz6cMsdPOoHYBvPbBh/wGd
3TJvVt/ufuxtYDG1rmJL1jcGIuAXII8ffRlYiy4eLmuQp/EfAYfRT0KXiS4A
t3owxHoVumHLzBSdLf34OtA9ji4b+CxzdnqGd9Pbmdg2WKbX2vNu+txFv3vi
zOzQGXIL/is4y3GPidc8i8HnnFtntOGjvIrRxZLvCc2H70piJnG3G9hLI2iF
41zOtyva3C+9Z3XELaT3Zdi2a7/AR8SmEDuM/Iq4r0EEXO3c8S34rSZ/EWiE
bwNo0rdC3mZkCXt+ErTDu50+7kcWoG/HXojMIE8m2IpPpc5d7M341ceYmaCz
oRH7afxbXeZ+6D15nnUfuheQv8DhZ/AcfoPoGtEdZd2i85Q9FYJVoBaOafTj
ZcvMRp2RWls5PEbMx+z7Gn7l2BPxq7DMzNPZdxk+/di/13lGv5aEoOs63lcR
s2c78o3Q+9lpN/vRfWmvtefLsWfiN5ccTupVwjUGeZKeDYAYcvmJ3WQ3PdPe
7YXDHtAMzmLrwCdAzCliN9vNvnX/Ost1pk9m/SP9C0NWU7MKXGVdqjPMad6I
vpUJ9nMJv3GkBz5usAx+PezxnMPMfJ393eAt/GZR18X5n4L/23D9l1z/Oc2/
S/9hB7HZuSOHkE347gY92DOo243sQp/IupL1FeLHQCzrEerdpN46/NeDHDj4
wJ/YPeTrJC4VvingKexX4BJH3CJ8vHDJQk6lD+FgF/rZ1Hg92sz4mtA71PfY
Sx6LfMeQZfCtJY8/xtxXvbcFvIsW7IXIfp3TwIbvSWoEsX/L93dO81/R/8tF
Ys+QI4dakdSupm6Cy/xH9H/SxHl5uUMD2B5inQGG2GcH+3039F/X/7ueu56/
l9gd5FjgMrWVw3Dof/MocYP4VsPlA7f5R+aF5rbObw816oidp+9K5xgYJb4A
3UWn6Y32yI39M+qHTzczUGfhO/B6BJ5eavwPMts6wQ==
           "]]}]}, 
       {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1mH24V1MWx4+UqLPP/b3f372/iyiFTHkfL6mp9IQQySDDmEii1EhdFXpR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           "]], PolygonBox[CompressedData["
1:eJwtl3mUj2UUxx+z2OZ9f2Z+w4zx+w3ZsoTJ0hhqxjJI1iH7kj1bOJERMskx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           "]], PolygonBox[CompressedData["
1:eJwl1nmQlsURBvBXYFmO7/t2F3aXa1dcgagBoUgiKiFcIoIcQWKBIRyKS6lR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           "]]}]}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0ltoznEcx/HvbqTMDnZwmKXVrIlWzqXtmVnalpJWDinRuBKbzFKYmrHM
QoytrWmKFGlkLqRG241c7MJha4iUQ4QLsQsXxuu5ePf5/b6/z/f0f56Cuoba
+pSI+IqarIjV+RFN6RFFtGNuRDHtzo3owuNZEcO4NztiZV7EpcyIG+IVfOvQ
KH4Yh9DEt0ZuK98p7MuJeILR+REXvdV666RXefvxmecT9qpT6G0GtmEsI2Kc
73V2xBt8MWPdHH76Ii3iGf9z7BHbjUnxSjlv5EyT/0FOtftJPZrFPrqfcG7B
cu+pdu2S041x841hhO8WbmK/eZfYs4r3pfmW8deLraDl3gedK+h9uoBnu7qV
5rmsT0I8S+/t4tm0Tk6P+Df1don9oK/1Szf3K9prn7f0vbx3/BU89/QcxCP1
h3AW51CKC+jnS/CVI+F+zb1NjQE1W2iu+BnagWacxlE06LUT6/1+Q2auoncw
gKXmWo0dclfRRnUPIhWv7FAjPkGz3LORYae1+lXgSPJb0aP0WPKbmGcDf65z
Dvb7zlP81/WecD9u1wLvbWb4Lu+n/m1ih+w8rEYnzwh9Os98ak16v0uv2OEh
/x91quU+cK6hmXI3qZeR/P3k5us1nTdFbDMaxRv46lFmhxK/1RY1E3pspWX0
N88vzHRPQ5EaU+oX0gI5y9QJef/E2u1TwnuStqI4uaP5+sy/yLmXlvL/lTea
/D+p0W7m8+rmiffxjOq50bnXuQfDOMC/OFkbC73dNu9Bsf+zHYbp
           "]], LineBox[CompressedData["
1:eJwV1G1M1lUYBvATpPjKqyAgmEj2IgqpyKIXTSBzAinNqYhaOpvLtfKLAtoC
2jRN0dUsI121xHxKlCQgtja1zVVDnaKbrfxafYxPbRUt+50P13Od+zr3fd33
Oee/p2jr6y+8dl8IocXP57khnIEL00Log0PpIWRlhfAOXpMdwlnrU/khdEO9
vDpYKO9B+/9khpBSGEKevO3iR+TmWy9NC6GcvgxvyAmhCfrha8ijfyZnOl5f
EMJf6qqtv50Rwkz5HbRZuJr3gPWzeDBqcjZNF+eFcE2fKvr9tLUwJH8HJPH9
OyOELbQx/K84x7xjeK+aP/EbeFTPKjnf6DkEbfzfhCm0QXE/VIkT8mrwM/Tl
uEf8Ho9+nq18ptE/EB+HQfMcw9tSQyill8Cv4n3O/Ds+iA/AbzxazLbZfjPe
y3cPTIafnGEF/Q7uFp+OM7nrmbRiZ1+kx369y3GvvZ286uzNsy6Bi3qPyr+E
fxa3y5tt/7DaVPdWqP9B2nC8V3oNTDJDk/hDXnftd+Fm836pzyifarUJ65ro
oXaVmqk4oSZYJ0OZu1gACTlnoNX8nfrl8ZvAfwktBafIGQ/1/J+HVWb9lHc9
XsDnMTgpPgEv06bokyp/An2OfkvN1uVtHrI+jp+M76zX+3K2yz+GW/XMp/fo
9yI+ixv5NMo7BGto99Qnxe9Q3Az71abI2UqbiHNxNp8h56/AyXxn8VlOv6Hv
q+pH8A78CsznMSy+Bk+IK+GUdXfUzNyk7jrOwD/ySsdH+H0U7xvmim+5oxFY
puYLew3m+IPPajzJfi/9HIzBPv3+w4/H+5fzifg5vh/jcWqn0juc6S0Yr74N
F7nT2TDPXr9zzdG3BB6GMiiFHLUFsFHODPyDHtv4f49fwldwOX7XWerlPA21
4jrY4j1v8+9Ul0a/bJ4+83zlf6NA3IB74TzMFz8KLea46cwrzfgU70LaJXOs
8+0M8KulT6Stg+/0bOe3x1k68BL+2fROnKRnid7J8a3jdyl3pb106zTo06eS
X5Hc4gh7Xfpm61Os3269d0EFfTFk8nnAnEf49Kg7ijfiYT3u8Tpn77CcAV4H
+L8N581UqbaNTzs003ZHyL+KO52lIb47Pqn3Cbgr7xeoNcfR+K3bb4z/i7wz
cULPLFyhz6A5B+Jbxbswx2W4Q89VNwLj6KXyy2Cy+sU4g+//UqvA+Q==
           "]]},
         "0.12`"],
        Annotation[#, 0.12, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0ltoz3EYBvDvyhU72LAxp7mYFcnF5MaG1uwQ04iaFE1R2nnGFU0x21wg
tgsbY5OWiOSGEmIXmhq1lc02pzUiOc3pwunzu3h6vt/nfd/neb+//3/BjqqN
lTEhhN9QkxDC5ZQQ9uCTySEsmRZC46wQqtzvz8FJIbTjHngAfYkh7Jodwlcz
E3DMTFN8COXTQ/jiXoVjcIC/PBaZqZzKw0w5buDfRi9W3wBN7jHyjuBu6EgN
4Rz8mWk/SOf329x3e0yWdVXWJpxljxK8Cm+O9uaRxTdxRggrcSyOgxoZ1bCd
xzxeU2iv1dfSknim0W7J+ck3n/YLn9Ez374duIf/jyjX/EN7tdPe6Zuhngyf
1T5BKs8GemP0puj9+ur5H3UuMftPTrn3pUTfA6fR9uA1sg/Q8nAr/xbotUOC
/lxaEr4AXfCO33vItFORzGV4HV7o7RlQ4FwI7fQ8fFv2neh3MjsJmu10Xu5+
3IkP4isy6vGEzGvODc7Z9ulQf8PjLD7ufgJWwE3ed/Eue4yp18l9YWZUX5qs
j+oj7sNwmucgbsfxvGPhg/q4Nybrb7NTqe9WS0vwLcr5VUAL/RTkq23hWYBz
5eSorZabrjeTVmWPpWb7/Q41ztWw2P2SvkU4G2+TXQkD9hiU+ZzvEH6FX0Ic
n2F7jTsX0g/Jy8fP5AzBCH0Uvsncqe8rfsK3SOZ6KKUV4+34rVqO2afmBqM3
yO2XOxDlevOYnXZ7x4jzMDxW2yq/Fz+CLtmd0Bf919zL4DDvClzHsxrvU98L
tZBn9qJduiFbfbne6/QbUCa7lX6P3iw3Y67/ouz/ZUeZWA==
           "]], LineBox[CompressedData["
1:eJwV1GtMl2UYx/Hb1LKhcuZPYTIxFS2TUnKZCjrFwVIcSB6CmZAs15Y2U5jW
lKRVFoqzlpnQrE0zwQQlGtNyZKaRaNnhRb01XAfXaZKmrs/z4sf3vq/7un7X
dT/Pw39U5eqSpweEEA7683JCCB+mhPAKlqaGMBbLMCE5hOS0EJIw4c4Q4qln
eAiT5C5ID+F+bKGD9G9SCFepWu04+U9iBo+cO0LIjw8hzTpGexJDSMFPYyGc
oKX899oHvKKmAftxy4gQ6qkrI4Q6NS9YZ/LJ5D1Hn8HyCngXiZXzKcQvnfXQ
GmerqVPsebWrcKAe5Xx/c4drYsnmT6X97nPN2QZ1f+M/1O/8Hp6X5ffbb9Ln
L3xOfLM5OsxUho/SLMqnfXJ/0XM/zrXfIb+D/xX+NbzbrWvxA+cd5j+Ab8hZ
4XwN1atdy/+i2LN4CfuoVu8a+tX6kppsc/Xhzzwu0njxCTTcO9iqRxxmybnP
jJPoRbHD0bPExc6eURtnjolix/X9Q2yhWKOaOn5/2m+zbqBX6W7PLsNsI6jU
voRuN986PZfxeFPtT846xGrFBuq5Hi/zni33dzyg93I94/kXiLVgs30rfmaf
Y72b3qJa/baZYbr4DErnHScvz/pWPWL2x3gW6TFEfp3+C+Q36/FO9E16vznU
J6dSvEnsCZylPp+GqhlGM9XtMmt+9L26x3V9e3mfo1Xyf5RbjTujmcR+sP+e
CtS0mmOZmZZEUreVSu8K4Saf96znq9kbxeWtx5f4DNPnqrmGqBltpjHUYcaU
6DvFKZhL0+ghylT7FL/ReF7PLOzFs1Qt3oNT8UHayfuk5/E6VuO3vL+j7WpO
maURm6J3ZJa3cQ99ZY6N+q603oAz+eXRBXcsdjbb+v2o3nml7+8E3xLxTv0O
OZuPX+hXjDfst/Cud896vEWsIOpL2ynFvQfxSsI0SqXb1D4cvVPcrO6IGc7g
BP1icsdiOo7HbDqjx2mKmWUl/yr63H45psqrxFxq5Ndp1o+pir7xHB7HweZq
07edjpvpsH0V37bo3YktooVUyKsEa8xz2n0LqUv+In3L6BM1xWqWWB/l263f
0Oi3DKfL2+Rso3sMss+zX8FrBr5GidbdfO81U56cAXJu8E80d5v4NH41YlnR
7y7/cbx28c7GUfpm0bvR7yUlRt+g/JE8G9S0Wh/DCqwQewxv8myxPsLvKM1T
U6G2lV+n/WQ92nGueLn4KbM06ddMh6L/T3pEbpdZz/LppSI1X0ffpPViXKtu
irx9+uXiR2aYiifd8br+S+X9hxfEuqPvEmP6FOtxDh9Qdx7XqRsZffeRn1iS
PpNxjP4TsVl8h37/A1Oq6aA=
           "]]},
         "0.1`"],
        Annotation[#, 0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0Vtoz3EYx/HvhpzHsM1hGdtQImWbQ4bNLKIwLuZQjrGlbLOs5IKcxiYX
ZkO4YJFDrSY3TLnTkhWmTOQwZIUdMBNavP4X7z7/7/P9PJ/n+f7+E7cWry6K
CiH04nhsCNXxIeyMCWE90seFMG9ECNeQibyRIaxC7rAQssaEUBzHy39meAh7
E0KooQ/VHtNS+nx0CAfGhlAgt8m5UM8T2uz+tfp79Wievqg2r9ldFX0+KoQW
xMuMQzb/SrtsssNm3o30qbn3ZdTL+GGnZ87NeGS3F7SJdqnv4C/ASxm95r+i
/2gubTFvMX1rVg9vG71r3h1kRt4leyFdgFQ9KZiAdHPTkKpnA+90vhyezzTJ
+aycc1jtPM/sPJrP3+htlfQE5qtnYpuMBDtsoUOdN9N39mpFp74y89r4P+GN
2jbvajXrPdb6Jvn4aObhyLdLDOGirDZ3DXqPqQ12f4R+N3s//UbrzOlvv1re
k2rPZDaa0y+ys1q9/lv46dyN2e5/01l0Et9ydxnyV9CZdBmtlRsr94v/ZryM
WP5FzjmosvspXPa2EixVK6VXea6gRm6xc76+Cm9ZR6Ps1c7XgR/yuzFF9lf3
k+moyLvMPM/XodaORLUH9kmmKZiAqbwT6R/ee7KSzPtg3jL+VjpQ/yAkq+9z
v8Se2TJi1GZ46wi6xT656lmR/5mW+c57sMZOdXIH0IGINitD7l/+IZHvZ+5R
vkP6yumlyDeQedPcY957A9fREPlm5lxQr3Q+aI9DKLHTbjTpL6KdsruQ5vdt
bJe/S2+3WhHtQ6PxS70HFWYV0gKU+z1Ndrms03abyzcH/wEGRJTA
           "]], LineBox[CompressedData["
1:eJwV1HtMl1Ucx/EjISZLBUUUJJdF5rUhNnRjK5NwgkrLC640JIigbLhC07Ys
lys1bSRuXVXaSuclU0HZCoczwKa20tZKa02brULn0tRSc9Hr/PHmc873fL6X
8zwPv2EVi2bW9gghtPozc2AIu9JC+BQTBoWQh7tTQuifHkKP1BBSBzDSaYND
aMsIoZjm8G7HNvzRL4R/ebvoWPuXnC/HZDlTM0MooMX0STWb+CrpQD2r+oZQ
hzfEXubpFnuFJsS+uDIkhMtYqecm+Rsx1Cxl5ruuRhJPN3+ufZLcXphtP5hn
Fq11fsT6bXnv4EUzLUOGGR+X/2f/ENLst5rhmtzruCZvhX7n+c/hb7Ea97pI
L+FpvWpwQf7crBDqxQroFvvz+rXJ3yCWau636FW1XzDDFdqs10LrnbzvOdur
/2a9mmg7Xpe/Ch/yNKJK381mzY7vA+fkXFZ/pPVvanTZN6r7sxq/y68T68O/
Wp81OCN+Gr/wzBZfJVZK75E3HL31SMbD8urVfIT+5byfnJSYa5YzGKf2Wec5
dIR7ZYotln9G7DSCWIu5kmgvJCKLtye9qPdOfcv0We8+hfw7nW2034T52Cr+
rppr1fjAfp3e9eZIMc8N7yCZf7gaI/CZeum8rXSqGYriXeTli63gn27/rb4/
qTEyfhvy35dXqd4UZ4XxPet3wv4GLY/fQpwPz1gvxG55NfSUWX9El5mW61eg
7hyznBQrpV/peQy/ip9FtZ7zxOeq+5Qaq+k6ddbQ6Wo0xGeA7WbagVw9x6GI
p6/ZE5xl27fo9YA5J2GYOg/SwWpnYIJ+96qXZT3eeqjzbfR2Wu07rMFENKjX
Lq8T1ViqX1V853KbrTv06kSN3GrsizPTEnWOucMMepQewSR3K6FlepZjFm8n
72zapubB+L17Jik4rG+J/oVq35T3Ks9r7pcsPlUsx/063O85M7TTh5wNsJ5C
b+VZSf/Tqxu59mP0GRufs/hRjFLvMN0nZz/SzbPBrC3WafQJvbP5y8z0rNgC
2qFOBT2u9wksEq9FYnz/vMXyDphtGj1I23DK7CcxUf1S3jn40kyV7rhbXitP
qbMS60PxfuLfy2/W5wfaFP+/kc+31HmCGXrz3EIr428hyjGft4Ie8ixGme1+
3jpcUHcJvalnvjrL5OXbr+e5k/+ueF/9vzBjO/J4JqBBvV1xRuzBHe73qPgO
fK7Gkvi/Q8vis4n9MU/OEHNmYkZ8F/b3qZ2HAnO0iE+me+heLIjPF5+ILY71
+XeLF/G3mnG0+t+oc1z8qhn+wVr3e553PN/HZtmCnuKJ2M//GH8pf7v7zYnv
gV5Sr41+J+eAXiW8X3seOXLH4UT8rXD+Jm6TM0iNPjSTLlazMf6WYgzvaHyE
/wE+bPec
           "]]},
         "0.08`"],
        Annotation[#, 0.08, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0Vtoz3EYx/FHQ9kcZg47asYFu5FCDiWU3LiwZiHLzXBj2SFrhRyjyC6w
5caFUw1zwRzKGlfiYpoLlploDluZNRqyNfnz+l28+3yf5/s8n+f5/n5FFdWl
VeMi4ifKp0YsyY9ozorYlh2xFQ3TIkpnRKzJjaiaFVEyPaJydkSuXKf4Bfah
FhlqD+VFHMabnIhubFH3KjOijKaJN9PD+vfw+aiuj9bw/uDci56ZETv4VMlV
47Hc6YKIR/Sdfb7r79LfoaaHtuoflut2fo0y+3d5x6hcSv8Y3WD+J76dekbE
G8Utam9hQP4LlrkbpPP0FKEQi3ivU7MWTXwbke4NfXb5jFl8ttGVcquQ4v1Q
bRsqnBt5XuR5njbxG6e2zFt69YVzv57tPMtR736IfkOf/n7s9h+2iHfRR/qO
etdx3/kY7fct0t1NQrs9p9AidZPpXNrK+w4mmt9lfoO+l/SpOc+Sf+muBrVY
oX918g66JtnRfpvML8Go/hFcM3OIxxWapScTv9UPqJ+j/oqaQ3wPYL98o/wN
82p9h5v0Kr1nrz/qLojrxPU83vLLtfNCdzk0H3l4wiObfvXOQeTr+2t+CsVq
fyXzMZJgzwKeY86X3d+1z2I9rfSH2mFMk8/EfD47k29F35m9wZ7v6UG9xXIV
ekbUr5e/LZ/JO5X4iNMSL3rdv2hGhru95p7w5pO4jPHyl2iH+e3qW7yzjRaa
XcnnjPiIWb28N/L6QJeZuxzPvfkfz688l4oXqN/DpxIPxPdR5+5h8k/0juKU
WRP4n9N3FnN5F+I/hC2YtA==
           "]], LineBox[CompressedData["
1:eJwV1H1MlmUUx/GLaZtlC5FS3mQ5w7cARbOMwi2Gk4JgutQGU8Slos4sl6hQ
WrrenVLL5lJZq4iVzmw6sICyyErzpUjnNKCwWq0EnJkr0exz//F9ftd1nXN+
51zPfT/P8PnLZzwaE0Jo8pGaEELckBCuDQrhUlII/QeHcGNiCH9bX8Sem0MY
ERvCDc4GogUJKSE00xFq0sXfx29yrvA5FBdCpv1l638xMjmEzptCeDo+hPv5
racL1CXcEkKjXvtxEC/L3Yh3xeuwlF89n241V3mu1+8/2l9OP7zOdwuSzd8r
pwdz+T4uNkT9UOQ6uw8/6L9KXgK/Tr799e7Rs5/YBTW7eJfxmodyPGPfS8+j
m18PFsufa19BD7h/L49N2MD796EhDBKLxadmjKdp8gbT22ij3g1YYqbX9N+q
bo/z7frswBSxeufbrFeq32iuSrqJJplvJP9R2GH+7ajVs5jHBHNMRLu6Z+V1
0hV0tNhbetfxfc6+y/kG65lql9uniV/Q75z9X3QGXSZ+iu/t6iaYbSzNQDoa
zTKGdpnhLGLkr5PbaZ0st11tJ35Eh+8qludZ6yp9tumXKu8NWuL+NWKvqH8V
c+yfd8dSuhU7rb/kO1ltoXicmuucj7L/2Hkev7XOMuSlmWmYe6ViPM8CsSx6
2v4MTmCd3DI+08T+EWuzznFWTkt5fsezT14b/VOfbuzme9Qdvpb/h/1Js+e5
+1Qcjt5vlIgd43HaHGewkEeXumqxKjyg7pq6AhqrXxG9Q79JeFJ+NQ7qOY3H
RGf59EW8gCA3BlXqJvOqpr96xrnukKRPMnKsp2CLnvv0aUAjJsh/xPlnOKRu
lf1huka/quidwgI1q+kAdximT7H9PZFn9B7iK2d5Yp/TVsziOxN7na1UN19+
mbxyHDHvnfxPOe9wfkXeVdS4W4sZ8tTvlbcPH+J6uSvklssd597zov8KmoGp
vNbiKfRE/c3eS3PtZ4nPRqL80dFvgo6lWfzelvcODsr7Ag/rXYHVvrM1WBr9
L8hfRlvlN5jrJ8+yNPrNO3/MeYo5y3nMR7N4E2Ldo5Vftry7cRcK5X8kdz8q
1M2xX0SXYDHG8R+oLpMeULvZHHt49Tm7jEpnJ9WsoavRYY52zOC9MHo2GOOe
OWLX3P0Jeo42m6sF99r3ycmmv/C+1Xo4atRsRra5KvV+029yt36z5SxCs32J
voX6FKEYO831IO/p1h9Yf6JugJoW+j3PE5gU/Y7UtVk369mCfPsU+2IUYZee
pfSoPg+ZYTrSebTpeYnfS87fi/7rnR2Rd1z9N7TWs9mBerECc0zTKx/nI43+
X6P3Rs1x/k3ihbziebbZXxT/lv7MO5HXWVrre0yInoFYJrIwHsf4NJupTvx/
cXgFsA==
           "]]},
         "0.06`"],
        Annotation[#, 0.06, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0VtMz2Ecx/EHXSAjKhXFckVj40JaF7joyrImK7Wx5b8WcmgOXZiWyGZz
uhM3aczx1kwHF0jLTE4XDHNMOmMYoozX7+K97/N8D5/P9/n9MmNVhTvGhRB6
UJAYwpaZIQxPDWEkLYTHCSH8Ep+IlclqaFY/Mz2EIr0npqnJHRfrZoVwANv0
b8ea2SGUzQhhp3Ofc196CP04gqM4hpv6b+F1Sgi1PGto70eLWisKzW2ksVa8
yvOl2qDzDbWYfJs44L45NYTf9lllz96kEF6ppdF8aK/R6E3qT+ln81pMZ6mY
g2VYbSaPbr44aDZe72m9B+Xq8ZbWGzSoPaLXZqaJRgf9Gt53xU6c9M5/7g1i
D40PSNBfKnfHTAfa0Wq2lFaRfInY7fu95z3RfS6ffnMDSDLbzz9Z7I2+IT7i
vN4V3t1ox+7o27hX6d+F53Lr6QyYS6K9nF9y5KXnjzis/xOG3LPsPCx+5l9L
dxOfiuhNzvuwF6f0dkT/kG4M15yLzVT7prv57UGu96zk80K92j2dzzta36Jv
J8apfTfzRe0rMuw3Bz+cR6L/hoV8F2GMVop7KtLQZLcrdLvsMubND8T7KKNX
TmOrfWJipTjCr9P8fP49fBPN/pSP5z8F481NQBzq9Z2VOySeE//Su8d/svMk
bKBRbL6Cd7v8bTTqbVGr1Juh9ozvElp58vnydfbNNjdPLROjvK+7D9klRyxQ
76J3Ue9hMxfEy7iELJq5PBaIzXpLzK/Df2ZKkto=
           "]], LineBox[CompressedData["
1:eJwV1HtM11UYx/EDy5JKNERQoD80yxLNbC1EbV3c0i42LrPC5I/MtuyiK63m
MrrOWgpiqYDlzEBrXigtM9q4JjcjwAwymopmF8i11KwstV7fP96/zznneZ7P
85yz3+83cu7CnAUxIYQqH3tTQugYEUInlg8PoQjvp4ZwOi2EpIQQttAP7Gcm
h5Bov8j6ZfoUbRJrxOL4EL4aGsLTtMD5l3LfuyyESdbT5WbQ22kL72YckFsz
OIS35FXTWr3rkCWWg1wMVp9qtiH0cjp+SAj1cr5AAwr1qhwWwgp6hs/f2C93
n9yv6YX2WfJmYobemWZ4R69g3hiUOi/BBrFJfArEMs31pt4/8jzHZ4TYWfof
zqOCbxvfdnQgM9E7oI1fsdxn9VhF54o9iMP2h5CrzxQ6Ge3821DrPied75ff
wKNO/179Z4m163+VfmMwzFki5iWFcJ2aQh7d+hVFKr7ReqV1Marc43P0mHM2
7+9ol5xB0Vvwz3NWxGu99TP8qvWuQDmazdCCaeLXqLmNdpjjKK2TW49p4pt4
3kpvwVIMMNNNet/NYw7/fGTz3yM/h56y/wM70Si3S9432GOfYX+/+y7Sr8c9
OvVbbF2v5w77nZgYvZv86+lhvYe6y3P2U9UvpU9G3zc+WXKz8afzv+hpeq/+
Dd5jFp1n/1AEjxp18/XKwy5+m+yX8FhtlnT9j6kfR9/lvQE/yTvh7EP139OP
6Gb8zreSXqJ2F72UJoh/av0wjqg9ije803L06n1ev6BPDJrMtir67Yhlqk0U
m0zvUHNn9NvBfWabQZu9Zwt+8zat+naoORC9Je3CcedzeJ7V91sePdY71HWK
TbX/x3k3PUNzzZiDJ/TOR1cUi76LeF7OBHe/2qzXRt9BWsJrLdZEv93IHxfo
V8z7hFnuojeKZWCB/GXqFtLXaQK/3fKr8K+en9E8tUvcPU7+QFyEvuj37v4p
OGLfi4OIdYcYfCy+0f4TWs+3U99D3mMfjdX/cbFud4kV69XzMftHo/8SsXvs
s2kWrtB3NNbxqRAvo7vVbOPVr77cWZb4q1ENfYUe884/YIP6VPuLaaGauOg3
o6bYupWuN+dK65t5pMmb756PYLp7b7f/xd370Yfh5j6uZzL9VX4/RukRH33f
vMHPSOKfb58c/T+Ys5F3M5pQ5TxV7Unep3Aw6sF3Cw4630pn69lKH6B7aZea
KWID3GucfTrGRv9NvHPMko0t7pFils16jlQ30Ryj6Do930YpXpRfRsvdrQIv
oIzvDXJLaRr/+Wpecl7Aq1rf7eYb736VtMb+nF57+Vxpne58NN0mthXLzDBW
/9foCudrnK2O/rNRgrXoRx9qxQe5wwQeY6zjrAciPvrfwyn8D+WCElA=
           "]]},
         "0.04`"],
        Annotation[#, 0.04, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV01tsz3cYx/GnFmoSdT63o3QSIRlzWB0uJq5IdoOQLdiysWQmThc2rcRh
qBuspmUYPTi1jombVWdmThVhCROH1mm0ipZKWJzj9bt49/P9Ps/nOfx+/18z
v54zfnZKREzwZ3P7iDw0pUesohu6RBSid5uI1G4R/TtG1Dm/7RxRS6vaRZzG
AN5XXSP+6BHRsnvEy7YRzWkqXujVgu5Jc1e3l2bwpiMlmSUXdLA5s/Sc5TxW
7rB5lViLNchJcjy5NN/9Z8zj7dshYoRYtnOjWcPpJ6iSH0YH2ukbM+ejtXwa
yuSq1TyxZxN2yNW4H/EsfdR0dn4gXu9cJNfQKeK++zP5BvVPaZF38S1fN/H/
xLrSlmKXkj3N/EHtd/R7zESu3e/rNd2+M7BRj33ex36+A8m+8r/aaxPuef46
tNMrU7xE/1LUe1dN6h6Z04gt+t1Wu8zsEv7h8iMwCiNRL//arDfI0Ccd1/lr
+NP0LnT+0W4P0YBS+e0oED9v3nr6D11t1jis4snDSiyQy+FdmOxt9kZMNmet
vmO8r93yO5y3o7vzVfmD6rrw13qGOlzWu8COF/UupL3d+yATI+2YRT9Sn8X7
hfrPkS1+Suy23GnaChP0f+w+kZbz/mvGUrOWodZOi/R+X74Vdnm/J9XspsXy
v+i5SM+VYjfl82gRpuuTmnzjcjecr3if+fzrMNDvNghDzevP0968AXQo7x09
htDj7recT9AW+Ix3Z/LcyQ70rr3uYGHyG9JjPMf1/Jv25OmFDAzW6wP6Kc9o
rEh+Ezvvtcd7vAVmN6MXeC4iR3wLTy69Yk6afDWtQQdM5ZmGDz3P/zSL9lNf
zlesrgRH/R5/4oZ5N7Fc7JyZ5XruwXreFDU1ctfxlfuXOCr2Rs9qsXPulXqX
mnlWbZm6kF8svgQ5el7iXeP5R/lestWMc//d846lFfSa2NXk++U5o8dcNc/1
eYGXSNVnG28RpiT/22b9JX4MvdT1Na+M5zd1WzFJnwrPdVmuiv9M8g3hJ7l1
fPk4Zc5JnOc5rL7Sb1JBi5P/eXTiPSK/04xHvqFD9nxIG/Fcrwb6sdp3uVDX
gw==
           "]], LineBox[CompressedData["
1:eJwV0b9L1HEcx/F3xF1NWV6Wd2rYlDoYNNXfkFM0hF4mpZ1hnqaLgidlHeKP
KQfL0TKChpqCrKGlvaAIRBruhAQXvfwBUdTjhiev7/vX6/35fL5nbw5dyR+K
iNfor4u4eywii44GWhtxmV6nfacjepGtiRhIRxRORdw5EfGN9tMB/GiM6FYf
9D2iZ9NsMcNTPEUf4beeh/RaKuK+2UW7kvURCWzqK6n9pPV23eB1y+639Ii5
o1jh+xwT1T16CnRB/Bgjekdpj9w//nEy4h6vT/qG6QzvB3Yelu+xt+B879VW
sah+xnwTPqrt8qhF+XhEipZojudtlL3ThrhiZsuZdug+z159H3x/lZvikZJb
kxu2Z4zvIB1CHhN2ptW69GSRU8/J7cl1iqf5l9xlA2Vckr+qfpG2ilswa+av
3j94ad+2eNfctres4BcyaqvuXHDuSZzn0V69L589vU10ydy4M+2gghX1F3gq
/9ldntAvtGjHOX5zemYxg3G1yep/QNKZEujWc8C3xt59Om/Puvkt8/P6L+j5
bnbJzJy4zbla0exd3+jJ6G1AGi1mG2meT9HbvqIJcRLP+Czjnf/6H7Vragk=

           "]]},
         "0.02`"],
        Annotation[#, 0.02, "Tooltip"]& ], {}, {}}}], {}}, 
   ArrowBox[{{0, 0}, {1, 1}}]},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  BaseStyle->Automatic,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox[
       TagBox["p", HoldForm], Medium, Bold, StripOnInput -> False], 
      TraditionalForm], None}, {
     FormBox[
      StyleBox[
       TagBox["q", HoldForm], Medium, Bold, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[0.2]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->12,
  GridLines->{None, None},
  GridLinesStyle->Automatic,
  ImageSize->Small,
  LabelStyle->Automatic,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8035847381264567`*^9, 3.8035847845531445`*^9}, {
   3.803584814854429*^9, 3.803584822545972*^9}, 3.8035851670778875`*^9, {
   3.803585368648662*^9, 3.803585397156063*^9}, {3.8035857469812956`*^9, 
   3.8035857684243507`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"b5c5d299-c91c-4926-b36a-2afa7c04321b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.803584725054489*^9, 
  3.80358472628482*^9}},ExpressionUUID->"97fc7253-e2c7-452e-9cd1-\
19a8a9ddc821"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0.5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "0.5"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\[Zeta]=1\>\"", ",", "Medium", ",", "Bold"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.0", ",", "1.5"}], "}"}]}], "]"}], ",", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
              "\"\<\[Zeta]=\!\(\*FractionBox[\(1\), \(3\)]\)\>\"", ",", 
               "Medium", ",", "Bold"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"10.0", ",", "1.5"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "11"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", "3"}], "}"}]}], "}"}]}]}],
         "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"func", "[", "1", "]"}], ",", 
       RowBox[{"func", "[", 
        RowBox[{"1", "/", "1.5"}], "]"}], ",", 
       RowBox[{"func", "[", 
        RowBox[{"1", "/", "2"}], "]"}], ",", 
       RowBox[{"func", "[", 
        RowBox[{"1", "/", "3"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
    "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.803585210229142*^9, 3.8035852193461466`*^9}, {
  3.8035853235051103`*^9, 3.8035853548217745`*^9}, {3.8035854075114174`*^9, 
  3.8035854104151053`*^9}, {3.803585477811637*^9, 3.803585706490838*^9}, {
  3.80358580083195*^9, 3.803585821708214*^9}, {3.803585879572686*^9, 
  3.8035858865469675`*^9}, {3.803585971758322*^9, 3.8035860496900315`*^9}, {
  3.8035862851384077`*^9, 3.803586407809823*^9}, {3.8035864560753965`*^9, 
  3.803586597853491*^9}, {3.8035866915853477`*^9, 3.803586691844509*^9}, {
  3.80358672812389*^9, 3.8035868804097137`*^9}, {3.803586969917447*^9, 
  3.8035869767959023`*^9}, {3.8035870466219654`*^9, 3.803587077761596*^9}, {
  3.803587207565237*^9, 3.803587231766316*^9}, {3.8035873597314615`*^9, 
  3.803587367825467*^9}, {3.8035874290167837`*^9, 3.8035874339582157`*^9}},
 CellLabel->"",ExpressionUUID->"79077039-0699-41d8-b296-d7382149c293"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{ArrowBox[{{0, 0.5}, {10, 0.5}}], InsetBox[
         StyleBox["\<\"\[Zeta]=1\"\>",
          StripOnInput->False,
          FontSize->Medium,
          FontWeight->Bold], {0., 1.5}], InsetBox[
         StyleBox["\<\"\[Zeta]=3\"\>",
          StripOnInput->False,
          FontSize->Medium,
          FontWeight->Bold], {10., 1.5}]},
       PlotRange->NCache[{{-1, 11}, {
           Rational[-1, 2], 3}}, {{-1, 11}, {-0.5, 3}}]], {360, -90.}, 
      ImageScaled[{0.5, 0.5}], {720, 180.}], {}, {}, {}}, {InsetBox[
      GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyEvXk8ls/3P44W7aVFqaRV0aaUpDhChWhRqldSWmhTaaFFC+0kWqyVytKq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          "], {{
            {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFtwleUVhr+d7v3/+xARCYIJSoAQEFAqSg5AlARRBEEOEdQiRDykDoEQ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                "]], PolygonBox[CompressedData["
1:eJwtk09IlFEUxa+a35t5X0ybIFyFUC5aBC1KQ8OxnTFB1DrUokGwxmjRInAs
aDRzKshytKICgzZlBbWKwJb90dpFFiVltevPtlW/053F5Tvn3ffOve+8+7Ue
Gt5fajSzPLGGmI5m71iYazArBrOhDF+tw4+CK6wtgG83m/1IzbrXmq1PzGbZ
M8V3L7yd70H2XGFvf9asE70V8n3gCvpDFNpGdIMfsPcYuESMw/+g+QztIud/
g78Rj+C98FXwd+Jmo/dwFv0C9bajcQA+Dq+Ay+Z3GKXfj4nXft9ktkz9Auf3
kesi/rL/A2sdDd7DGPXz6G3gzF3dme9W1lrJtdBDBr2JrHvRBj+MVo18D/wO
MQP+ydoT8zv8Ap8M3nsOrV1oXw7ujTyTd3PB76qaqj0VvHZ73csvaFTNPfgK
LtHDCfh9+Gf4WHDv5YG8GIB3opeBd8Gv0tMp+u8gesGfOHOPs/NEP3tfwKfB
M0SEv4ZfA98g1sFHEr/rJH7Ng/uC15aGtC5mfVa2wAdT90heyeMIPp147hL8
ceI1VbsK30j+Veq1NWOj5Cfocae8JM6D35K/1ewevAG3BZ89rS2lrilt3VF3
PRd9lmqc7wFXiePwWfju6G+Qq89Ipe6RvDoCLyc+Q5olzdgO+hsM/rbXqbdC
vYeJ9y7NyeieyBvNtGY7H322NVOarXJdu8b5l5xfTN1bveGZxHtSb//fLHjP
6l0eBHgueG29id5mT/S31Mytoj9AtIAvkH9OvgAvNvkMPqX/bPDaemO99ULq
ezXTmu3N0f8F/aObwP8A8pOCTg==
                "]]}]}, 
            {RGBColor[
             0.4163702718104977, 0.27118867303277966`, 0.7022391031779667], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1V2lsVlUQfe/7+r210PILoiDFoNFIjBGFSEQorYJdFBAjtETKIkuhLIVQ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                "]], PolygonBox[CompressedData["
1:eJwtlWtsVVUQhfe97b3n3nNA6C+JRgFf0egvKzUSrQrFxBYfIMZEUUQrVEFq
iwESNW0VqkhbSZECVSkFihGoPIQYMQEBY4wKKFgjUFpUQI0RKYkaSHx8K4sf
O2fWnlkzc2bPnj3yieqJs9IhhBZWIWtJFMI3qRD+ZLM7F0IpqyvtvTfR9eVD
6C0IoRjjHPjbJIQ1mRB2s+Yj782G0IH9ndhchu2z8FfCLWUl2E/D5lpsR8Ef
F4dQDh4C/h77brhnwRvg92G/FvsBbEanbVOBro51CN069uqRt8NZjHw5/DM5
56BcylgLkJdlLcvnPuRz+BwKvpj4V+K7k1WBvyJ0pYNC2MS3ijrcj00r/Dw+
C9CPYf8B9JXw58Gdy2qNzRG3Ebwa/DucY9jvhP+H4rP3Irp+8jtBPVrAteCb
WGORTye2/Zf8PibWPnCX4rGGEGsBazv6Juzfw74XH0fxdSM4Qjci59oqpyXo
m1k1hT4jndVCcHWhOeJWkG8x+T6Ez+nw06on+r/R/5f3nnTKeTncx8ATMvbx
OngUuLvQZ34I7lDwLRfi9cMvAd8DXou+B/2j4Jngr/i/mTnXULW8DxyD61lb
Uz6DS7HdgW4ZuuuVD7px7E2E34W/7/A3KHLv6H+OEe8a8KSUa/Rz4piKrRyV
axP+bs64J9WbLXBWw30B/TT0X2L/NvxbWXFkn/Jdgn4weDK4FnyQnjgMfwp7
7djux18/3BpyfB7dO+zVIm/GZnawzXDwXbF9Xad6Y1+Z2LYZ/lOJe0i9pDuh
u9F/4X6NZq+IWGWxe+U2OMfRTWXvrZTPWGc9B7wZ3KaaEW8jew+Cu3WfYp+p
znYy9pOwXQjuKPCZ6Gy+JmZnxjXcj7wl69zUo+rVpth3Xf+0CPm12L2nO/Kq
YuGjTncbzi/E74ksq6dSnHWrYqQ8QzRLHiH+sAJzHkaeTcxi4tfjrwF9KnGu
feCAXB777tQB70beoB5Hvxf+SvjjsSnK+I7qro5g71TaNRiO3Bb7rMvBl5BL
yLu31HPqvZPwP4C/BfwD8inWNnA7pns0j7A5gL+x6Ac0CyPPpr/Y68H3GnAv
eD14DPo28EHwWfBO9DMTn6V65BX8DYB3ZTwjNCs6yed98mlGvzznmaPZc4S9
Rvh3xJano79d/46+QvMCflPif9K/qQfqcq6JaqOen4d+Bvp3U76j7fDzkXtd
PfQF+hsi56qaro898zX79U9tWc9wzXLVtA3drtj/rhm8LPIM1SwdxroK+ZPE
d3sunN2Ja6La6J/PgH9kbUU+yd7SnGuu2mvvJ+ReYn6Ibg78KcQ+zBqc9t6R
vM9EZ7MbTgn8jrx7XTVchfyczjPlGVKDvAj7PSn3+AHw+Lxn7Wn2Popcc9Ve
nBXIq2LPcvVkbeKZq9mrnpgf+Y3RW6OeqEZujJzLAHgjeEbOs04zpY7Ys3Ke
FZrpDeCrY9dKPXse7tPEWJfyG/ZM4jugu6C9l5GPZn0XYvQTcp5BmkX/oL8X
PDLn3tQZX4H8Uta9ojv+ZOI3VW+r7tyv6N+IPUv0Ji9Gnpr3WS1nNSB/Ftm3
3ly9vb2sbeT7KfnuQHcOn59nPJM1my+K/FZtYu944jPV2armqr1qotpoBizJ
2od86Y2oxHdVZK7eJL1NvyV+23WHlkae+Zr9yqEM/HjevaE3XG+57oDugnI6
j1yf9azQjK9KPBM1G3XHT4D/BxN6P/Q=
                "]]}]}, 
            {RGBColor[
             0.4983397863527969, 0.4137115217247203, 0.8174571719660434], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtV1tsVVUQ3ffe3rvP2QcTHx9+CAHExA+piSQKUYNJS1WeUhRE8ZEYELFA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                "]], PolygonBox[CompressedData["
1:eJwtlllsVVUUhs8des+5+2Di8OCDREBNfLA1hgcx0WgioIYZBE3AIUGIlrlA
CzzIKBoRKEiljLZMIlIFZHCKI0UFLaHQxgFMwISAgEwmGhn9fv/7sJL177X2
2muvvYbdZfj4QeOyURQ1QHmoIo6iv1ioBXwQoug6tB++tQxhB2RpFDUhP5qJ
onfQPYH8MvzX6JyDv4+1l8BN4HZwfTGKNuai6DB7XkmiaBg2ni5EUQ06PdDt
Be4KfgR8A7gW/XU579HeC9Bz7B2P/Dz8GM6vwJdN4N7YP4HNW9Htz1oTdobE
xlXQUPTnQ43oLsTGAvhnoB3wV1jbg+4U9tdE1pkKHyH/GflC2OvgBnCz9nOf
9zlvZfBd3mVtDPvvQn4S/BT4Tviz7OnI2S2spbF9lK89oJvABxKfXQ11B09I
bGsW542H3xA7dpuhNvaegr6E/4777Ua2KrFvO9mzGn4vaz8ie5Ez+3H+9+Af
wPugy8Qqx1pFzne6DVmGtQPYK4JrsH0EOpfxm+htzgT7pjP/hC9nz/PgFeAv
wEtj88uhz8Hd8KERW905oxNnPYuN0ZzdgvxKsI50P2HtLfaeLt2nWXcC75NP
7K9k/0VkxxP79jJnDkK2NTi2G5Bvky3W2jLO0W/Ak1PHYhm4Gv4i9BVnfUSM
WrjT/eiPy/iOI9A/ndqXTcj3Ip8PrYRvwv5UZGeDc1k5pNwaULRviqli2xSc
C7qz7r6kaN+2QuvgD2NvV9YxjrC3GP0a+G7Q4/BPBPPK99/RX4Z+zzLX1H74
i9jslHNOKDdGon8sY51Xsbcxdu39g/5PiqVyMu+aU+39m7q2eqF/CX4S9Au6
O1ibCH8tOLaqadV2L9ZacXU3uDf85eC3+xsfrhX9Rnor1Uw//FmQ2nY7ezbi
76cF52NX1qqQjYXuhX+IPf2xVcn+6Xn7MJv9k1kblne9Lka3Fupb5hxo5bzO
RefSHnysR3829suli3wX/I2xa2kmNlYEx1CxnAauA38b+y7KMeVaFnl5zvef
k7iGVEvbsdcXPIPzHwZ/jM4WdNcWffYDrE1TrYBbc65Z1W5VcGyOcOcJwT5K
Xzm0NHEP0t10x0nBPsv3GaoZcJfEWG98Af7DgnuTckS5sjk4F1Vz7wXHSPaU
jyfVP4vubeq5p8AD0fkNPBidJej2Az+Yd4yOozsh9dsoR+vAW4J7u3zWXddA
J7LucY3w1aX3mQ6+BH6z6FzUG4zGVn3BtdUdPBe8oOBYqR6aC64p1ZZiOlP5
l7j/9YRujv0Geos+UEe9Zcn/atmEHxU7VorRHYljJqw79YEfHfvthfuqlmLP
BtWIakVvqLdUTdQjezv47EbWGuCfjH039ZiJ4BHghtJ8WALuEDuftNYTPK/o
vcpp5bZirtirZv6AXxUca91xNfwtsXNfdzqmWRZ8V8209fBV7DmQ9QybU3DM
FLtHkd+Ofq16Wmn/UfAL2KvOe20RssegNRnPTM3O88G5LJ+a0T2jHpF1j1wG
Hg5NyvvMiYnP0FmaWSvA5Yl7p2aEZsXu4N7Srp7P3s8KlquGMsjHJp5t8km+
KeeUe5qhA4LfRG+jN9Nb1pX641zwFPAI9O8uc0zfQLat4LfX2sjUM0lvozca
jP6vBddazNoAzm5j7WDePXZgYpuyrRxeDq7Exj1ljvci7O8seLZqbRSyQ+i3
5t3/rgbPWM1azYz1yDonzgXNcM3yWaljoZjOTu2zfFdMFdurpf+RfJJvmrma
vZrJms3bC+5NQ8B1yNpS145m0iH4bOq7HlQP5D0bg+vjNfasDb6D7qIeql66
Jlj2/5vgX3vsvapZ9dbrqf9qmsEHkc1L/TfQH+p1+PVFzyr1bP0l/gPu4HEv

                "]]}]}, 
            {RGBColor[
             0.575943679106569, 0.5470434216238146, 0.9097751040884369], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFVltsVkUQ3vb/z9lz9vBUBX0wKIr4JGiiUeMFjEprAqWCghhvIQEpIhQp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                "]], PolygonBox[CompressedData["
1:eJwtlllsVXUQxs9tb88591yeUNAHUVnUJ0QSjTyo4AY10gVQECNqSAAJUFCo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                "]]}]}, 
            {RGBColor[
             0.6362102393759611, 0.6438750146279681, 0.9111489960390364], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlllsVVUUhg/33t4zXGIwOL6oGAHxRWN8AEzEqoECSgmlYoyYqBHFoY0C
RiAaSDQoRAIBjRhBJCDVJkBLkDI4MBRbW4oyI8gQhiCiPjAVGeL38+/Eh5O1
zr/XWnvtNe3d4/naETW5KIpO8eX5NidR1AGtSqPoEt/bXaLoTBZFh8C7I3AQ
OiyOosngz7LeztcBvrgYRf1LUVSPbhvyP4A1FqLoFeT2Zea/Qa8JuqZgu1OQ
uT5vW7mc14TvR34l/G/Qw3zHwerRbUC2X1kUzWePMuS7Bd2/oJWyC74VuQJr
tegNwddG+KfwcTTfOOS2sf5zZltL5HtsWweQvRW+AntjwVdg7+mcbb7FuZrA
Zwe8IZzrDuSHQbuBbyrzmuR19j1dHAvZWBHkJ5fs/yToipzPeBq8CrqKrxX5
5tRYE7S+6FwcxbcHS17v3pU9wOeifxX8A3yYjW4jZ7oC9gJ7b0TuHtaWY2cC
679ntn8E+jrfKPga6Am+0dh6Bps7i/apIrXPirnOsgg7p/n/GrwGH5aBTwQ7
xtcJvwH7A9nzfMF5uYzcRPDz2P4SmT/RXQg9h24zZz8PrSg5d3vAH0d/EvJj
0BuR2b72eQl+ODbHQvclrpNOZD5hrRx8FPhW8EQ5Bf8O/z9jrwS+E5nvkfkD
mZGZc6ccXuH7BR+ully7qp1KbNRltvlk5rzV5Zy7ctae478V/OHE+ABoq+qe
fVugdbFzf7ZkXeVeuS5B8znXs/asLrjGz2bG22PXpnpHcfw77zpuiUwVf/Ef
ItcCv1L5TR2rTvgJ+LFd9qA35O2PaqUX/3PAe0J7B76J2GxGtwWZTdC+Icfr
U+dE/dgUPvmoOlNcW0ItKU/K127k+8MvQmYLNi+XLN+Gj8O72o8jrL8YamAw
+MXM/aU+a4b/gj06oPcmzpfyphpSDE4k9kWxU9xm8P8e+09Dph0+Bm+D7kgt
8yt8bcl1XoXNMZnnQF/sTWftIPZ7wA+J7Y/8egh+HPzRzPZUJxf5HxDwcmQ2
hDqYH7uGJHMS+mPwcwu2Z7LvSPBXVYepbbSC35d4JiwFv5ja5vHM9TsuzKvr
Su5f9bFipxi+pnqPHUPFclfiObYTG/OKrkfN1x2J62d76l6RnUHQC5nlNf+O
h5mo/l0fcv0YemdT19mMkueB5o5kf0K3E5ll2hOZWdJjz8n87wLPkJ8Uu4+m
Je71tXn3+5rEc+dR9P5J7MuNOkfs+lSdritz3nWGazlBt14zIjF/LnGOletZ
8GdC3lcXnc+BZT7L3YnPq/hVh57VPDiROua3xz6DzrI8cW6Uo4GxzypePaV4
Vxf+n6eiB5GtiF13uvdmFh2HxYljVBV0q0PcpLM39IXm2dHUd8fN2Hgf/AB7
lIEtTd2/H6e+N+Sb5sMDseOm+B0JPbwXmdrYsflIs73ks0+Djo+d73fBv8LX
6dhaAr0rsXxN7PmkWCvO6g31yPbQZ5JX/pTPnnnn6d/E/Bux+0S56Qz9Padg
v5vYYy78aui3mfFV0CVFz4ZtYcbPDfI1wf/xYT71yjuX5bFnimb2TbH3V72o
LhYWPGe3Zqaau5Wp413HPrfFjqfiOjXvM0h/nuYv/59CF8TuWfXuwqJ1ZUN3
nfpF/d8WZkgH+JbM+34e+36THeX7UmKf3wR/ItxNmruqu6khburJa72Z+O7V
W0J+nwt3q+7YnqnvxenYOJUzr34ZGt4kepuohxoC3pD6vzH120uzfA/nGJT4
Xtb9vCCxrTtZ75Farxn8cHibVbLXI6nzsgP8lvCeUW0OTv02WB17xmkuaRZq
jivfJ6mxtanvr3Wp72OdfSgyx8Jd/HLmt5Fs9kl8F6rmWsL8UPxV231CTPV2
OBTeHnqD6P7WHNwf+uP+EPONsefnhZLfCqqnutTvKvW1ZmrvEMcFoeemhFmq
90u/ovV3pb5rdiOTprY/Gb0zYe5p/rWHO0h3keaaaukd5P8Dtz+gUg==
                "]], PolygonBox[CompressedData["
1:eJw1lllsllUQhj/4//7fUi804HajYli9QKLGgJoIYloWBcIixugFalyIARWi
QtFoYoCWSCBgIiiCylJoIltKSyFg2KRaqKGWliVQ2UK0eiFbqy3xefMeLyaZ
Oe+c+WbmzPL1eXnmxBk9oyjaCOWhMWkUvZqLom4OH4mj6B2oH3Iz8rwkitZC
S9B7iLMU3dPIRWBlPaJoHLq/IueR5yCPQa7Pomga/Fb0f4I/D36U+x2cXYC/
WhxF+4uiaCdnjQXOOTvD/Srwmdz/CPl7+FHQ3chzoCHY+gOdb8DewOYEHK+D
9oI1QrPAb4NOJibxx6EW/P0CqoRv5/53YLsLjkdnK8AGJf7WZugB+OMhvrnI
z2D7eXS29bT/PyC/xfd7In8gH5Gngs/AVm9oAvJz4CPw7VFifJ9YxyfOlXx8
Cd0adF4J+a4Dm5k5f/res4oFGgC+jLMB4FODvXHgl7g/HDwGnwaVIlfH5nXW
gH4Dco67U7lzjbtjY9vWN5rBOzLLirET/jI+fgt/mLNydN+F+mPrGGfvoX8l
c6yyeRV+dOy3ltwEfj2zLPs34N8G7xv87w/elTge2esN9iW0i9xUIg8Huzd2
bLXQZO6Xxa610+DzwffEzm8v6GzimBVvAo0AW8LZp5F9/hc+A3843L8H/Bpn
fXKusXLVYupcdfK9I/Bt6HyCvBx8IHhnYv9V/2Xwd8auD9XkRPxbkNhX+Xwf
2HXyd5B4asn3E/CVqWtV+dwAXxu7v7ZwVsrdebH9W4n8IPI2bC7Nu2cGgx1K
XGvqmQPwL95C3RTs7z7wWmy2w2/nzqnMOVKssinbZzir5241+NnMb6jc6w1U
Wycz35U/JWBVnF3E3gvIQ2VbMYGXoN8PeTr6k5CnQKVgRxPnXm+g2jsPPquH
e/IC/LnEvaA309sNS1xfpcj9sbebs5155+wa+brMnT15v4lq+7PEs0Bvugh+
JDQdeRs6JzL7LN+VU82uDxO/ld5Qb3mj2LmSzQ741eC/h+8vij0zNDvU02PB
zmWW5f/rmWNUrL/gXzf3J2WeDaqBu8B+Rq7Ct9XoNMAfw0ZxzjEptnG817CC
c/Ik8iqoBb6D7/2I/rrUs7EO2gpfETvX8lG+Xg3vpfivqF4zf0v1cQR+Q+ba
00yohD8QcPWUeqs8zFPNn/kF57w02B8QOweS9SaPoXsqzMuP1V9gQ6Hx2PsT
+W/ursXG0Zzz1Qp/6f/61LwBHxi73jWjY+T1IT7V9MLYM7c94JrlMzLPJs2M
LnQPQw1hfqp29uss9LdqraXgXpBOPdimgme7fD6ReMYfD/OhTf2UOreqYdVy
E/r7Its8oH4seDapx9XrNfizPO8YFMv2zL2rs9rMMQ0J+2NQ7JwoN39BV+BH
pa5H9eQO5S68v3r2EvdrCn5L1XRfvrc5cS1sxf5G9G8Wu9a0U7rgW7mzJe8d
WQn+Zth3qqdOvrWo2N8+jM012D6TOHblQLlpTJ07xbwOeXxsXP2oXXUs9exW
zTbBzw79phl5XfuPs1tz3g/NqWtCtaGzVvBdnO3NuQdWFPyP0Bzyqdm/AP9K
ilxDr2nXIA8rck2oNlSTqk3V75TMO1KyarYCWwfBV0W+U1bsfwT9K8jmQuSL
Yd4ox8p1feJ+l6zeuz91rctGH/ilqed1Bd9br/7LzGv+DubuV/i8Ju8eUi9t
ij1rFGMdd28m3g2a/7Njv5neTm+kt9qYujb0T7EYH6o5W5Z3f2n2fZ66nnS2
A6xfEnZ7zrtRPqwM81u7SztAvS6fDqGfpMYVw1zt3vB/VArdEbsn1ZuaYZpl
lQXXxmTkxeRrZOp/DdXDU/Il8+7VTPpasye2rma8Zn1R6n2iePLwTyfeDZrB
msX6Z+kO81e7rTGxbf3TjEb/t8y7RzulDb41dW+rh6sK3pHaldpRj8PfHjsW
/XP+g63/AAhLhh8=
                "]]}]}, 
            {RGBColor[
             0.6964767996453534, 0.7407066076321216, 0.9125228879896359], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFV1lsVVUUvbz37j13eG3VMLQihEHSlg8IU9JIAZFBCkahQQPaCBIxfqgk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                "]], PolygonBox[CompressedData["
1:eJwtlmlslVUQhr/be3u/8917aVFBQIWwBsoPEcFoKKBVUBYTBZGAW9QEo3Eh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                "]]}]}, 
            {RGBColor[
             0.7567433599147456, 0.8375382006362749, 0.9138967799402355], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1V2lslFUU/WY6M9/yBtoOVKAspWWptGBYuqRCCwqoQEkUkZQlAq0JbsGo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                "]], PolygonBox[CompressedData["
1:eJwtlmlsVVUQx2/f63v33ncfSwuFAkKhiOwEgRZZCqiggpoYgkoLESwoCEbj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                "]]}]}, 
            {RGBColor[
             0.8114669610807126, 0.8632834917401531, 0.8921525331993388], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1WGlsVUUUvu++d+/ce+dqoIUqomKLItBWjQuLisoiCkTUogLK4q4U96X1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                "]], PolygonBox[CompressedData["
1:eJwtlnnQTnUUx+/7Psu997kPxWun7LLvu4pBZqqxZCdbKKG06x9LobGUpWWm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                "]]}]}, 
            {RGBColor[
             0.865590422558401, 0.8813322239722601, 0.8679052709591342], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFWGlwVuUVvt+Xu3z3vlfRiYIBHLeEJqBJCNalguMYo3/Utg6hHRKWJGD9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                "]], PolygonBox[CompressedData["
1:eJwtlllsVVUUhk/v7T33nrOPQFIoAkVAAaEUWkAZ1ahY0Qc1Ii0opUxGfQCL
MQhiRERAjT6AQ0QigZgIKIKKjEYG44BPTg8yqImojBJlcAQRv9+/Dytnrb2m
vdde69+nx9SWMffnoih6DSqHbgtRVFGIomtYLKZRNDuJohnw9VBZKYreLEZR
Qz6KnoZa0I1hbRu6c/j0z6JoGvIe5IxgR+Iomo5Nn7Io2s3aDPiZ0OAy2zwA
X0++jsgp/jfCN5VsexJaB3+GGBXouxDvPfTjyT8VPoU6sL8DrO1g32vx/wZ+
Pmv3oDvBWjP8FKgeuS8xJsOPw6YK27uQj5B/HHu+hRx/YT8M/Vvo56KvJf8G
+AL6g/i/oPrAP4zNROQE/znwb2CzGH41Pvvg9wbzqolqcxnyL+WuQWfkbsQ4
hv5P4k3Df3fs2Ouo5wr280pi/nd8+uO7HVqEfVv8Z6G7gxjbiV3AbwSxGqFR
8E3oGzLfie6mEVpPrXJQP2K1YNOM/rvgWqnm38LXQncTrwdrzfCvQw/C92Zt
bfAd6C7UE7fqrjLf1U72XAn/KXFXwY9kbR760axVs3YR8U/xfTRYt4X9bGBv
HyEvQd6KnE/dI+qVStZuR9cF/5/gTxLzB3Q3I9fFrnGGfUNw7Ttj0wjfyPma
y30ns9HXkqOR/X6GzVJ0E4PPppqpduoJ9YZ6YhL8TcSvIX4t9hdi10y124s+
xncc8mT4C6yVsB8BVRDra9YK6EcktlfPHMJ/M/IA9DXE2wRfHmwrG9m+X3Lt
NEPDkfuhP4O+Fz6Xw7+NfiP61ax9Tq6XWZtI7FehL+EHpu4d1XOQ+pu1nuie
Id+d7DWPvAbfttoj8gfs6UXsJ2BzPWf9KjjWIfyr8V9ZdK7e0GDk4dCc2DOh
2WjPfs5i/zdUg1zCf3+5Z7gc386s/VjwnZ1Tr3GmS3PuiWr4n1nriXw1+Xrj
+wVxp2L7MWtTiH0J/kcLnolcyZgj7FGMGH4rPgsLnoFt8Gdjz7LqVYs+SX03
mrFjRfeYarMMeYn2U/Rs1LX20tjg3hEGBPKF1MAnzJiA7cXIAf4+qAl5SGZs
yOE/NHONVeunyH8C/63k25F3D6oXS637UcwUfj76l5CbsG+HfQY15Nyj8xJj
mLBMOTtqL0X34pPQUOQBmbH1XuzfFZYk7j/VcCVyZau/7mR/0TOr2d2HPhM2
QN1i3++VOltm3W/INcEYJ6w7IIxBV0uMaeQ+jNwV+R/kQwXfse46z/6PF3xn
uju9CXobtNYdeWNwrxWJ8Q78dax1io3Ry2PPpGZTMavQRSXn0h3rrjsl7pUW
5NXIeewHlfnMmr06fI7gdh79QPjzsWdNe65T7bEflTOmPUSsSZmxTz2t3hbm
CHsUIwf/BPbX5j2D1eRrk7kWwkxh5yJiLM97BjQLVYnthZEHiblMb1bBM6pZ
1Zuit2UX+Y8m7lH16kz0a4JrrtoLAz+E7wOdRl6EzXOxZ1B3pRleVXQNVAv1
lHp9cOazq4cGwX8fO7b2pL0tSN27ZznfYZ05c+9Ox35Y5h5Q/Ofx2UPsT4J5
neFf7E6Tsw7b8cQbgq4YjIWqv3qvCv/R8AOhLtpP8KwJ807iu0/U+j6rN+vJ
2Yu4CfLjqTFO9dCZ+wZjkLBIb3xf+HaZsUF7OEWs3YlzCRNXxH4T9TbqvLq7
NHPthDHHkR9JnUs9Mxd+J/az0D3L+XbBLw/GRmG+sP980bOmN0tvV9eSZ1v/
GPrXWN+KJ5rxLfqXSf0vIsytxLZDybXVP9Ji9G1Kfvv0Jo/NjJnCTmFwBbqr
EtdWNVKtJpTcK3pj9NboznR3qplq1z54lvQP0iEYA4QF84m5CX4ztAC+kzCc
vY3M/G+gM/9/9sT/DrLZgvxrbF/19EJ0k4N9NTOTgt9cvb3d+d6QGbOEXZph
zfIVqXXCFGHLH7FrK4x7TP+DwW+5ekS98h8b/y9c
                "]]}]}, 
            {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlktsVVUUhk/vOb3tPWdHrRE1hValIWrlYfEFTBio1cSkhra2GkxrFdPe
iXDvBG5NDCgSZKC2CJHoBBmoAy1ONHEIRsc6cqgmionWDhwJBv0//2UY7Ox1
1l57Pf712OeO5/ePv1TLsux7rVzr5t4sa4lxV6m9O8uqriz7Q/yinmXvSQBh
eGvifaC1ociytngvildqrYp3Vmu3eK/rO2mNit6n/QatK9JxVXqb4s3Kxqju
z2g/JF6fzv/S3RtDz2day6L3hu6HknyUHw8mn++vWWYtaPz5Xf73y8YzPY4D
Ghm+oeeqLHtNuhZ09pv4nbp9wc8lyYxJZltDcTUc9w86f0u+DWoflszxLmNA
LEPd9odv7B8IfzYk60Hf6dw0+keSY783OVbsn9e60mO8+pN1tELPScnMC583
tD8tmRPaBxTfroZxKhTL3h5jVAnDf6T7VO54lkTfI98O62xzZd+rZPw5h/9o
sv5fJDctPUfBWvqn9D1Rd06Jk9ythD/4Qn7m687vucgReSRPTfEXArMtXcaa
ONuBD7maLYw/Z+3Allrj/mOF83iw9PmU/PpJ5zfpfH3yfmdh29TVE4X9e7bH
/t1aulbQhZ5xyUzUXJMDkn0/ty9HpOed3H7sqVkOGXgT8X1B9JbCWO8qTeey
U9Makf7r5E+X8HpbcgcbjhNd5PRo1Cw6F+uuMzAjz8SA/9frfkf0p5XruQyf
v62M/RntY3XXHPhTb9Qa39vkz5D8uazzbypj8kDp3JAjfHg4mX+/+Nu1Noke
KY0XNPnZWLifsXsg6pgcEdNo1DkxrUat4jc6t3b5PjHjWxW66Bn2oaDH6z6j
Tqblz2bxd5bO88bINTlpRX0Q75N14wv+fRFLb2lMqdPjUZfYxX5f0PiEPWyd
iDqlj1YjL+QCvNHPvEHPWNhajbmDLc7go3MhagE7g8mY5Mr5m92OkRgmo1/+
tw+9FjU/FX1EL9KTl3OfTwaf+TkQMxT+VNwl1uWooSr0wn8keoCeuKV0nOti
PxkxY2c5bKGvHTml9/EDPn2zKXqH3qNfz8UcXY3ZXut1vIORt6HA7IXS929L
9nk8YiePx7qdy0XJzEnmZfoxckcO8a0Z84G5w/x5VfyZ5DzQW9QxNUb97kh+
e3Ymz0f65+8ex4Q9auZIaT3MM/qDd4r66K7cs/TusYb56xTT7cn1Te9uT56b
92kfLp2P73Svv7AMeq5GfF+Lf6j0/OqUxhJMmaX092LM24Wg5yPnxDoc/Pmo
T+qfGvqv/3o9cyYr99fW6BcwB29w+VX+/yhblxrX8s2bsC/6kFpFBzJno0+x
xbtzMeY/78DjhW0zH+lDbMwmy3ZCnvehE7F8WTmnf8ZcbwZ/Mb6hiW8h4pqS
/Hp9P6X97sATXKnHpcBhMPLfihmMPL6fibn3buW5z/z/QvGm5Hfio8rYM7vp
S+rrYu55dynwma48D5gdzO1m5AA/6fux6H1oZgHYohf9H2t/rjRGc6X1ov98
zLdW9Eg7fGe+1Ur3U17aLrpXYs5A48PP9XhD8LHue/xfEAPxM18+rDxPmOvY
vBB2d0SOmJ28E+hdqXxnT8ylVxp+91Ov99Pxv0G9U8fU8Ez8ax0u/T+yu3Yt
16dC/vOGa+mThnPUjnzlEeNXsvsvH0wcIA==
                "]], PolygonBox[CompressedData["
1:eJwlk8tvTVEUxve95z7P2XRSj/QRpJGqqLr1qhEDKYnEgCJxcV0iYkKYVAlR
pMJApB6R1MRIDERMSCQM1GPMHyAkmhiISJi0lfL78g1WzrfOWuvba6/17WVH
Tu06mQ8hbMEK2NsshJkkhPFiCO/AF6oh3MEfxf9VCuEb1gVeRfJAGkIT2w6u
50I4CB4m/xb5bfzrxk/KIfSC3/DvFbEmnG3g0xy6sMJ//JvwbSNnGu7X5EwS
b+Kfo/4F/hW4e7Hn4POpY9fxW8ERjrvk/4OjP4awIjX3GP5LuDuJ3yD3GXeb
gH8//kPwV2q+w9eIvkuNnEPgxdTfzrlmEbidf61wbYZzlrs8hvMM/k9xwPe7
5LMewHcNvnnw30vc08Wqe1SvxzljFJxh4/hXsRT8t2zuneR3cNYmrACnlrIe
vIfz2ovegXahGWvWg/A1wCNYo+AZDYM/UzubeId5/HVYd8F32Arfe/hW5/zv
Q+adaDeauWb/peS7dRF/RPxJ1bNfjt+fuif1lpC3ETxTcq52qF328e8E8Tn8
WrQGpIUJ+Mfg2hBdKw1JS3+wTuIdWE/qHWlX0sgPZlmAczpYQ0XwfewY/Qxp
l9GalDY1g7PU11L3ugM7Cl4SjQfpKQ9fveLZSwPSwvzo3Y/A0QIegn933jPf
C36aOaYepjhrX2btKCejPqNmZc6aiNE9qTfNeI7v2mhtaiaaTV/Vu5ZGpJVL
qXcpTdTLfgN6C3pTh4l9yjwb3fkj+HJqLUmjB8hfUPFspZkBzbbiu+oNLo1+
w3rL6nEys0alVc1cs18TvStpRtr5D2ARd6U=
                "]]}]}}, {{}, 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0rtO02EYgPEPClppkUUOgSIwgcakHOS4IjdAwErL2V1GVAIBBxmY3CBc
ADigGyQkMMhphgsgaFQYGEhgUQjh9w/Dk+c992vauvGJ3nd5IYQF1CZDiMVD
eMr5XMNvi0JoQjPWHoWwjg28fhjCpNoHvMfFgxCm1fsTeuhDwo0Mn6qfISvP
RTW7cTtFSCAnn+VhjGAIYxjFP3d/uPGf0/IV8Yk45d5P/ipfRdJbE3gh3sEe
dhGzk49js436TUijBc1Ies+MW8Wc5i/eklK/4Uq+5ir+Zf8Vv3Srm1v5wP19
3Opl1RbFSzjEEZ6beYYr/Xm3L3lTvUGtzOeNiQfcPxcv61XzG3mpfjkqMCj/
xH/1e3zGnPgJpvAR2+5uIWauS17oZgG61P7Y+S7+hhK7j6Pf1dwwj6DTfIY7
+LfZNnF79N2iXlRHqTd9dqvezCTnxe//J3fxJz67
                "]]},
              "0.45`"],
             Annotation[#, 0.45, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0k9Mz3Ecx/G3ye/Xv1kmWeHQTOgn5c80fy7ahEvyIyehOCIO3Pwbto7m
YosWDg5RSypsVrl140T+nZMWxcYpeXzn8Nzr/Xm/Xu/Pn+/vV97alj27ICKG
cT8dsSU/oou+oX25EZ2piNG8iF96pXorsBLZgoiDmOCflDuF83LnkCOby/tA
S2TH6S79XrpN/yfdSmdpUWFEi9m39unS+y6Xpin08Nusn9Dt9JXcQ7kSM8tR
J1OPPfij/5l+Sc7FJ3zEA/1pcx10t5ki9VV7XcFvvRGZYezk7cAhfrP1MVSj
Bhdl592hnf6lx/VOoMLbBukQLvBe0hd4jrDPKvtVy9fIzTmrW2YAg/ihv1lu
Jvnm9Bbt1b+kvowx+UrrDL7ycuyRQhoH+A147IyjyX1xRu40ytSreZNm8mQf
qUv1r1lXqKfoGvqN5rvfbeess16PtcigEtf5VfSe2U6MypUlv62ZRVjCW4bi
5DfjPaX9uIM6/mu9JneZwlJs0CumN+1xI3k/f0D2GTbyqpDlv7ceR3fyPhR6
w35exn1a1ZNmm6yP4DAWm9mkN2u/vdZzco3mamVDPaae5+3jdajvJt9A/h1v
YcH///w/mHNhTw==
                "]]},
              "0.4`"],
             Annotation[#, 0.4, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0UtI1GEUxuFvFqnThZwRyi5kI1ZWKpU3LKJAadfGIseKimmhFRhUyylF
2w+RSyEiEumClwihm4WQ22wTKNKuaMoW0iKohc+3+PG+5zvvOf8zTCZ3vbMv
EUJ4hb8lIZxbG8J5ZHEW3ejHV71smRrXkiFcxRa+h/aiiz+DYZxcF8KSfMJc
QIU6jcHSEJr1m7DNzC71fb6CT2PGTI1co7cBvQLd7H0T+nBPv2x9CElk5L7L
VNN+mtJ/zK/xvW/qKv6Zt1E7Cuo6/ihfTxvwhD8oM0Zr1XN2F5D39lT9gxbx
xr50/A24KPtf5pb+P3pBXeT3uWc/9mAvatGEFZnTMpXI2bWRZmm5XSlcNvs8
3okN8r/d2Rl36dWhHnmZt/EOvEapHbtlqvR2xP/ITD5677fpHezEEE7IFd1w
l/9Je2R6MWTnIErM3qA34//p/Qp+yZ3ynWVabS6DDnU7PsZbZNrMHeEP03fq
Of6R/Hu+We4DHdebpTN6I3rzyKlTbkqjVe6PTBudosflFuhW31ukSe8T9KWZ
SXpM/xBtoa14EW+lk/SB3dP0k9l5tOCh7Gf6hV7SS9AD8tv5VfI4V7U=
                "]]},
              "0.35`"],
             Annotation[#, 0.35, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0T9IlVEYx/FT5rW6V2+GpqZGpiE1BJZBoPdWkJZjUqLVJNZYa3+wxcXC
IqOW/kgqIW6REqloKERhTUVNGZgGNjiqLUGfM3z5Pud3nvO873veqs5rrVc3
hRBmcDcRQiIVQh7KkyFUogK/80Io493YhVKU4I7+zXpzkLZe1reDFzmflzjJ
vzjFvfqfbgvh4dYQamT/uJr7+Ym8j4u5CIfVpbzP/n11d5xpPWPGXrPqZLdl
vZyWF2CP/IH9l7IRpGRJHNR3gO/xqLyPG7kBU9vNtx7nSUzgkDmPzSm3vxqf
KytAGrXmLNmr56Mo0XMkvi8+yR9hTL3mXKX+V2atyDplXfF73FU1qrDF2Ruy
67Ffz02+hUS8H/u5vJ//2OvgjHntnOUG5Mbv4HXOeM4GZ/kHd3Ch82vmvVB/
M+OydZHzxTguO4kTWNB/gS9iXf8gf9d/Jf4DvWU4Lfurr4V/8iXeaX9D/5B6
GGfVrXgX71ZPm/qMugXT1u/5vOwcGuM7c4bn5PPx/vBBfcysjzxmb55n5QPe
5wuy6nHZGzSrmyLqUzHX/1o9p34b/4v1V/czxBOyVfSY/RwD+GzeM/4PssRa
LA==
                "]]},
              "0.3`"],
             Annotation[#, 0.3, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0T1I1WEUx/Hjkm8RQlNbDpK15NAgFoUZUhYNBeEsFLUkZBlkNioqiquT
EEllU0Wk+VJQSlftgteraZJaOjS0KooQfZ7hy/d3znme8/yvljc1X7tbEBFD
eFAYcaIo4jjuFEccUT+R7/M/Hj0Qcag0olLe0GvnEnUb72HE/Bi3mLXyPd7n
fnSa9XAvmvV3uZy7+aEdN0oiXuA5qvTKvH/UvFN+xEXqCTtOqh+rO7iNi/Wf
yX1mL+Wn6fv1C+VKfm/fCN6iS/3HW9PO1jjXox7kbq5w/i+/4dcYwow7GdQ6
842zmMIcZlFj14BdY85+wLD7K/p1zl/AuF41Xulv6P/CT6xjDYcPRpy24wx2
sI1xZ3PuzmPB3RwW5Ev6N+UGzqvz8iJfVt+Sr/CSelFewnf5on3LvG62yrv6
Kzzsm9dSH5Nmv/mrWSbdM7vOX/Sm8cm8Mb2b3sJH9W3fvoVNnFXXmp/jq35P
Jv2t1FnMynN4Z5blz2lv+j3eOM91GNU/Zd4g18s/7FxN/zP1FP4DHHhnQw==

                "]]},
              "0.25`"],
             Annotation[#, 0.25, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0j1I1HEcx/Fv0JPW2IOTopRtzjllS2eDnZjhUg4NhT3cFVRgtpZGIDQU
RiWFZkagYGQRLkZPkHZL0BENlXXkFHinZqn0+g9v3t/P5/f0V676aLYlsyYi
nmB8Q0RjWcTH9RGpjRHP5Rf8jPfrc+YH1nLmafNefcrcwL/KI2bxZ1PEIl7q
Dm+OKOjS/JOX7O3g4/iOvLsGMaUvuG/SmR88g8f6vP6budn5Zmttcpq/6j6Z
P3NOPpL05nY+IH8xf+Cl5Huwom+Ss+ZpXuQFLOszfBrzmLJW4iL+WWuUT5nf
87K/aRUrSMkn9Pv4JPfqhn1v2pl7fE0umYuYw277jtnXre9Bzp5Sckaf1z/i
Ud88grfyXXmS+/kd79E34Lb8Sr7Db7iOx7iHh7xz0Z1deO3+arkG/c7tsl5r
rjc/tX8cN+SHGE6+WX8fnfYNcJ/uFibcs5bX4bK+0nq5uS75HbhjCNflC95s
NVdZL8ht5pu6Q3zFHVftn8cCziFj347kd2WtyCWcx5bk/8w7UYsz8iU+y395
K//mbdyZ3OONFm9sl2e8W8EH5az+PxTLcbM=
                "]]},
              "0.2`"],
             Annotation[#, 0.2, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], 
               LineBox[{1702, 2512, 2256, 1859, 2379, 1858, 2796, 2797, 2794, 
                1987, 2125, 2124, 2800, 1988, 2791, 2799, 2798, 2279, 1708, 
                2675, 2980, 2677, 2554, 1875, 2674, 2960, 2277, 1874, 2393, 
                1873, 2814, 2815, 3072, 3071, 2002, 3165, 2812, 3153, 2811, 
                2558, 2673, 2672, 2810, 1754, 2128, 2001, 2269, 2000}], 
               LineBox[CompressedData["
1:eJwVzjkvhGEUxfGHwtrRIhHaKVR8Awr7R5BMxVAglg4TCSETjGWsiZkQDYNE
M42gQCHRUJPoJLZCofF7i3/Oveec575vfd9Q72BRCGEMRyUhpCpDeCwP4b40
hO+KEAq0235L/2R3tNPegXn7HL7Mn/hAszzu3Sx/w70H/JgP+E/8Q/pMm+g1
3aR576Z0pnGv/x695V/KM/SKxugxPcG+/oTOou4N6uybZSFsodHcgBZzXvcU
K/Ysctjm72DcvTX7iDujKLhTZC/GjLxGXmKOmbNu5JCyryPJq5Vv8QboMq8/
+n83LpDht6MTb9E36Q4SusPeVtFf2oBd/h7m9RJudJmr5S/2nujfed006e5Y
9N+Iyyfpgs4izmRLOq1owysvTVe9PZel6T+Cfkbb
                "]]},
              "0.15`"],
             Annotation[#, 0.15, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0TcshHEYx/G/SHQJswhnNliwWZSBWKw2DtHbwOa0Sbtoh0ELkSgRg0WC
wWQwKRNhlwg2Fj43fPN9yu998r53kZb+pr6UEEIMB2khzGWHMItf/KA2PYQn
ruHmnBCes0K4UEe5gh/tyvmeHzCFaSTcusO3es/+QX4/mecyvuYEn2aGMCYT
w638O6+YX9qv8hWX8iEfYVN+NPmOsjco1K9muIVidREq1ceyJ9jSb2MHa+br
GHFvWT/gziAu3PkzD2YxLrBPVZeqd9yo8t27vI0h+WGM202gUzYu22nWhXO3
Ps37MYBvfCGCEnTJN7rTzRucx6+ez+cGfY8bk24Myg6hxXzGPmrehjO7eblq
1ODNboHjaJXt9Uw2fyR/DyyZR/WL3J78PzlH/+K5XK73bXVmHXb/uWhILg==

                "]], 
               LineBox[{1989, 2396, 1753, 2126, 1991, 2795, 1990, 2801, 2891, 
                2890, 1709, 2281, 2282, 2395, 2394, 1877, 2280, 2961, 2676, 
                2005, 3073, 2818, 2559, 1876, 2678, 2817, 2816, 1755, 2129, 
                2004, 2813, 2003}]},
              "0.1`"],
             Annotation[#, 0.1, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0LkvhGEUhfGrsYdeIxqNXmXvMBq9PUFCiEZnS4wxBoWx9SqJrdCITmfX
E/tS2f4DP8WTc8+59z3J91X0jraP5ETEGDrzIhYKI9K4K4jI4xvN80hhPzdi
pShiznxr30DrkcSe3QT67NN2Hd4O50cMYUp+Li+UndICekYn5TXFET38ko57
7/LNTeZFZHDgplxHt/zemy76QEdkM3aX5lLZBS2hj3SQtuodoJs6NvCqu4U2
Yw2H3k5j0P2yXb/bdXkZndKdtKvVMc5X8a/u3vCEFzxjTZ5xd22+wRUq3X/Q
JN3WN0vf+RN31e5TfELvHN3hs/J6foWv41dpG5+lu/y6fQO/9f9f+B9dv/jE
N75wLE/4hiM3f99tQko=
                "]], 
               LineBox[{2433, 2401, 3009, 3008, 2606, 2056, 2058, 3155, 2057, 
                2892, 2042, 2597, 2596, 2595, 2041, 2400, 2399, 1756, 2522, 
                2521}]},
              "0.05`"],
             Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}}, 
        ArrowBox[{{0, 0}, {1, 1}}]},
       AspectRatio->1,
       Axes->True,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       AxesStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       BaseStyle->Automatic,
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{
          FormBox[
           StyleBox[
            TagBox["p", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}, {
          FormBox[
           StyleBox[
            TagBox["q", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}},
       FrameStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       FrameTicksStyle->12,
       GridLines->{None, None},
       GridLinesStyle->Automatic,
       ImageSize->Small,
       LabelStyle->Automatic,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "GridLinesInFront" -> True},
       PlotRange->{{-2, 2}, {-2, 2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       RotateLabel->False,
       Ticks->{Automatic, Automatic}], {90, -270.}, 
      ImageScaled[{0.5, 0.5}], {180, 180.}], InsetBox[
      GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyMvXcg1t8XOC5NaUgSSknapb3HkYgWpbSVtKeKlmgISQuVljISESmlgXoh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          "], {{
            {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmG1slmcVx++b8fR+SquylrYUWKUtpZSXUrZuMCZrN1gtU17G2+IoQjt8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                "]], PolygonBox[CompressedData["
1:eJwtk02IzWEUxs+943/fmTt3p2k0pLBggRJh4WOUzQw14zZDapQZzDXKXEWU
yMzsZoEysnBZXCyU8rEhLGUjCnuMxIKpYVj4SPk9nlmcOs855z0fzznvooFq
eTgfEZuQOchkY8SShogpQLk54kYh4iQBf5E7+M4iWd4x79EPliIWEtOXixhN
EV95cxh/DbwafI+YR+BO8F30/cS3EN8O3oL/ALgVvBW8LbmGaunNbvRWbEdz
rqnax8l/JecaJ9B/8rYLfB+p4B8i32JsA+CLvL1GzA/0CeKvow/ib5t904//
HW8+4zsNfotewb8Afy/4iOZpiridd801yZyImzrz14hbTvzjjDxw9wz/OmQX
+lx8+/ANJ+f6QkwP+EwyV9PgXvCF5F5nwDvB7eIkzJG4ek29IXwbsL1C/4j9
UGbbS/B8YlZl5qgNvVN8hTkVt93IZOae9hRcQ7VugUfAv4oRBearM9Mf9KfY
LoMfELOU2DLyKXPOCr5x5Em4Zr3ZM2m289iOFTyTZrsKPjXLgbjYSH/r6W0H
+EPmGfuxz8M2Sb0x6j+n/t7kXNqRdtWTfDvqQb10IW/QO4jpK3gH2oV2WGN/
58CXGjyDZtmcfGviQFysTe5FOZRrRcm71w5XlpxTubXz7eRbVjIX4khcVZNn
0438v5WSb+s7OW7im0Aehm9Qt9iRfNuaWbN/g7PxzDvULqeb/Fdkm8H3omgu
dLNVfL+L3o04EleDvOlu8J/U39TN6/ZlayF+rNG9qIdR9JHkXeuP6q/+A4ru
g1I=
                "]]}]}, 
            {RGBColor[
             0.4163702718130017, 0.2711886730371334, 0.7022391031814863], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtllmIVmUYx8+3ne074xJZqd3YRWpoF9qemGIKWVCJllFBOm6ROCVqkpkz
GTlSE2SF2OSMmknkMnZRSUbhmk2rXdidphIRCKk5o6Ml/f7834uX5znP++zb
e4bNbpq2qBxF0RlOhTM9jaLPIfTLougY8HQpihZyxiZR1FqLorP1KLrK3WSY
Y+BueDZxP5HzC3fjgH/EUfRIEUUfgd+HXKlqXDzDkDuBTIUjwx0ly1zJ0QNf
H7ATuIG7Kmc7No8Dz8MzDf1H8fF3fGyHlnGWQp+DzERk5gKXYLsb2nTsL4e/
AfknobXHlpWOSfhQQJ8a2QfxyI/JyI9GzxTgKuC6YLcBfC/4LvA68jv5zoGb
FTu6BgFfrFvnsrp9W1+xf718t0G/CLzCeRv8X+BN3P8VYuyqWpf0/IvtFLiX
vE0jhi8UC/hVaCs4e/g+DM9KZA4BR8KzB523FL47AE8LcXUG/ddynkhN60qd
Y/l1LLKcfJW9GdzNg1bOnXvVR/lKqPEUdKXAfejfH/Q3wjcBXbOB93NGgU8C
/kmeu+A5l7kPVNtzxHuecwE9f0Ofn1rPJe6Pp87FCeB7FddatucQzzZkJySu
w5iaa5FAfx88BV7IbEs2VT/hqunu1Pn6FLi5btm18JwMsR6JnPcNIUbR2kMv
nUzdn22pe0i9tAgftqKnF3wM9DX4ObZmPR/WjW8BHoqd17eAh8vOj+SVb+Vd
+mVL8pJtAu+ENhP8eWx8Dz6/cA5eqTpe9YX6TXXcntiHJcT9UGrZp7B1JDf/
t8DGwvN4J7xPx547zWKDcgF+d+LZ3RTszuJ7P/g8eCYmzrlyr1yKX/l8MHHv
zy1sT3YfLlzPjsCjGqknz/HdGLuX1FM9Fc/b+JL1CRf/u4l3y7PoWYZs/5pt
qMcH1NzL58KO2Fiyv/JbO2QVtOtq9ruBvO/CbgFcUbfsAuy/VLfO2eAjyMsQ
eEYCOzhzwbfk7mvpVB5+Q9dy8Ebgrfj0FbKjC8+QcOV/cdn5VGw94J+Vna/n
avZRvS7dp0rWc7RsvcLXoruV82XkuIVrr2pvdZdd+xZ83cH9ytR7SD2kGOX7
gTD7yp/yOD7UQLW4g1yez0y/B7xf3TulP/CH3H13Q+JYOqru/d7ceA/wu7Dv
uoE7iKW56v4cmHv3XZPb39VV+/xTbvyTxLwtgd6Uubd/5P6uxDVTP7YkzsOC
wjO3sRr2S925+1W7ITf9H+Cj8O2E/wHk+iqOUfGq95uDLeVbvaGcqyZ6h9Qb
gzLvFu2Y9TX3yr7Q38rlM4n19YW6Hwj32mmrwYfWXAvtGH1rfschcwX+i+i+
PXHP1zLT+kJvv6zZB87ATi93l6Hfm3iepa8p8e5Xf2unt9Tdw02xdVwO/tyW
eGbOZt4Dei+Vq3LheCrAxzP36kzgN8RZB/8a2By79x6DZ03dsSyFtiH2e/BG
5nv1pXryYOp+a0rdg9KjGBSfZlu51Zt/Icys8qy3XP2vvJYrzl1b7N39WvBL
tZbe1rL1CX8h8wwsztwH4mkm1mruug3Eh1b0vA7Poswxnwj7WXb2hzptzu37
KPjfLDsezZT2iObqncT/Lz1hNrvC27cV3cML72ftae0y7Zupif85tJ9HFH6r
tY92hhk9HfRrb2q+NGcD4C80X5IL+0R7ZX7s2urd1m4Qj/Rczf32DEZHJXcO
S7nnRv9YC0Nvnwxvk2ZVM3sZnlmxdWgm2sLbdD33Qwr/Gw0FDq14/2r3ngo7
SD5rFtPwrn2ceLZvLDxDsidbq1PzduZ+V0TXW9edeOeNgn84d4ORuTn3blI9
D4b/xG1hH+r/SDyKvz113fTPdTH8z13KPWv6T1AdP8jdK+pl1V498F/muqq+
7bn7WPGsC/tD/STbZ2Lb1r+q6qr6zotdK/WE4tHu0fuqmSqFnNdy10B5/jm3
79rp8r8ldS1eTT3D6ttV8P4PEYt+dQ==
                "]], PolygonBox[CompressedData["
1:eJwllmuIVVUUx/c9995zzj3njlo0ihqBFo2WRmkPKSkHU0irDz3AlMBHVpTM
mKRJWToaOZISvRCd0ZkxlMxnHzIpqTQym+xhkH0qsyDoAc3YzPgYs35//x82
rLX/a6299trrsUfMbbyvIQohtLJKrH8rIdQXQphSDOEC9LI0hGMI/MLeijiE
yVkIYxD8lL2z8D+Cj0D2J/jBSQifg79QMr8W7EFsdKP7PHuHwR5Fp4lzDoHX
gl1TDWF/OYQU/jz4LdhoR34v/D3o17KWQO9mbzrYTPQ3QT+JzrE8hM8y234N
meuRvRKbh8AHgzeBzwevB/+SvXFgW+Dnw8+D74AeyKrCv4f+n9iuhz9Y8B3v
hL6UVVPy+TXo55zRGNnHCfizCR0FsJu1BWw7e03Ir9CZ6L4Dvwq6mRgtRH8A
e7sKPnMQ9A3oLChY5mv49tj3XYf/ffj/Nzo96DbDj8fWGvBxZd/3k9hL9HBk
vsdWSjw3gndiczb2yuhvlu/sLc0dI8kv57wvwPfBR+guZ+8K6Emcsa3geNwP
H1ecC1NZCfRRzusAu4zVieyYqukD2L8Ouhebm7H9O3sbU9uQLd15Drpdue8y
TTkH/w/ym5DfgMyE1G8g+V7WNvg/wEuRbfZBt2R+u6X40wr9BDKHI9/3aXTT
in2dgf17wWaxPgR/H/wx8KvRGVryXhf8OfjFYO3s9WfeE6Y3vwR+AfaKkX3s
gf8v9nlj4afAf5c7Fydi49vcNaHaGAY+Su/J3qmC36wD+kBmXjVyJHNOKbcG
gj8LPpC1B6wWG3HunFHurGE9BT0tsbx81N0aE+d2J3wD/OjMZ+9nbwjyj+PP
IGw/B74VujPz28sH+SId6R6HXwZ+OW+4E/kjxO+gYpG4Nk+yLiA/HHxH2fq6
W33qfJDPA3LnvHJfNt5Gt5jYvmrwEbB3kb8Q2b+Z0Gdi9wLloHKxF5/PQvez
JqK7GHw4tlapB+guyCyKnKP14CMS59pI9SCwkallFZOFYCvhj0euSdXmtfBr
4X8FfwP+9cT0RRmwIfAnIvc09baGxLklm7I9lztMKjkHlAvd+Lsnco3dhOzL
8G1F18RK6I/QyYuOgWIxtupakc/yXTUq+7I5L3PMFfvxyLxFPEvYmIx+L+tG
xRP99WX3KPWqMqtQcs8uQS9M/ZY68+PUb663fxWdfuw1xu6Nqvft6iXI9BXc
g9SLliBTLftMna2eqVjqDVbnfgPFQj0mqbpmVbtt+HA6c89X738T/XWxe4rO
Uk+ek3hGCFcODUP/xYplVWOqtcPotESeCaPBh6b2XzmzF/p07t6ofqJeeiL1
26tHtKbOeeXWxZxHdiP22ovOUfWubzLnsu68A19eYW990Wfq7OWJ49cMX6de
mXj2KWeUO4sqrsUPeKNV8LMT3035oF6kmaXZtZW9h7F3K3hHwTnSU7GP8vUY
+i3QN4O3FTxTNFt+Q+f2gvfuhr8N/FzRNaHamBW7l2vmaPZUU8vrjBror7jf
6qJ72lHoOxL7oppR7XTn7lWaKaegH0jcGxVjxVo9W7mpHN6A/S25c1E2GyvO
Gb2ncjDifVag/0PBfwT9FU5XXLvySb41snYGx1S5mWFvV8nvod4R6U8QnMPF
zDNBs0E5+AyyUzP3WsVYs31Gxb1fNpti15hqTTZz5O9KnBuaofo7nM+d+7rj
Vdhqy/x2+gO0Q/+c+i1U8yehuyquNfmvt1CPUj7pz/IQ9KiqZ8Vx+Lqqe7R6
9W72anLPHM0evVmf5j1rX+Q7zos90zTbtPeX/g7gLxX9R9JfSTmn3FNMmxL7
LN81s+qgz2SuNeWQZuPc2LND99Xf4X/fJkrW
                "]]}]}, 
            {RGBColor[
             0.49833978635500276`, 0.41371152172855563`, 0.8174571719691439], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlllsVVUUhg/3tuecu++lRdEICdEYEQRMGNSEOCEyJMqgYooQg2LrQJQw
C1Z5oUIUkMGkIKBMBYpUo2CcUALGKIMmanyx+GB8UBMHEmVoiwL1+/Pvh521
zrprr/3vNfz7Xls/d8qcQpIkv7GKrMl5khzAkJeSZGGWJOOrkmR2SJKnkGuw
/9ojSbaXk2RodZJsQ65GLsS+F/uH6K/h9x1xnue3ewnYkzjLiXOS38ejN2L7
Hv9f+B7Bdz3fTxD/VJokH2FP0VcUHf/zxPE2sxbgfypYP0i8TeDsjf9x9J6c
1YY9Rc5C/hBxfpwZ04BKkpSx78e2iJgTij7rXb5n5rbXgmUJ9gH4v4/PKvSb
0U+grywY/wzW2YhvNv7LUt9nGnobZ4/Efx/yKOceRB/CuS2cu4u1mL0byo7f
jDxCnEbsrfi+ynoMfRO25qLjKIedwfceCcb2Hs7VNuzn0NsLxqZ9wv00tr/A
Mw7Ziv+VwXdUXoX964LxZxXHeAf7n9G/Ft+d6Evw6QJbR8k9oF7oQ/yrWU3s
mZc7zlzkg/j8zN5G9L/ZOwF9AHHu53s6vl38fiPf/dhbl7kXpMtvS+77nQvO
vWojHGdiP51FvpK7/sfwuabKOLR3a3D/pMS8QedhO5+6HqrLcvVb7vzU4tOC
PoE4W/F5D9tpVgt7LguOJ+xH4r10v7W583oSuSjm/UXiXAiu5WDyt7Dk/liB
bK2yXfXdCO6B4G8i5nl+68TnDPLx4NwX4zyNYk1V3Ny9ugCfGbEPJ+PTjf9u
fA6hTyPGmOjfRuwlVc6L7q88vBzca+r/n7Dfif0ie/4l5ifob2A/jc+s4Djz
se1lLUX/IvgeuyN+zad6ZS33mEfsVdWupe63R3OF3iu4XjXIsawh6KORtxCz
g1j/EKN38GxNwlZDrKXoo7lfscpc8SbfL2B/AP+r8H8Lv+X89m1wfQ7EGu2M
vNOC3BU827uRNUXXS1gvBc/Xp8R4qewZEa9UBZ9XjXyGNU4cgs/hzDVL8C2x
3kY/pjzh04D+OvJ4cJ4PIR/K3H/D0JeVXY/riP8c+lj0avQfY7+p7wYG92r/
YL5UTHFdf/ym4389sg9rCnpf5LyS57mNc3aw50n8twf3hXTxWCNn1VCLR+ir
5oL91aPdqfuiPp6l3pN/LTh2Ie8g5olgbhiW+07iHH3vydxPfSvuR+VHvKA+
Uk5Us45g/v0Dea7kmtzGvqPBnFOHrVw2ZzWVPF/yUc/cFfn5BP4NqTm3RrPA
9whiTgruBd1L/XATvzWIc0ueE83L4dxxFX91yfykGRFXFNlfIE5Bb0Jwjjey
75vgHA1n7+9x5u+Lc7wycuD61PnTrKv/1IeDNEep83hFxdyp+MJW4Hs9/vv4
PSv5rUuFNzh3M4P5RTzzcOpe1lwtjvwonlwPton4Dee3hpgDzY74SzlSrvSm
3Z45h8r3/Ngb6hHxwv74Xuk+ulcZ+92ZMYbYU+LZRRGrMM9NnefuonHrLdGb
cgYsl0q2XyyZSzRXminlTjkckfv9VszL8U+0wNyNrVesh94NzVx7fB+bMuvi
Tt1P9xWOSm5O6Yx11hzJLh4SbwtTXXyD58RZUV307mjO1M+jIhcr/gLiPZq6
1/TmTMzMOeKe0ZGXitRtXdl1/yD1TPUrOqdp/M9QW/ZbqN5/NjVPqfdD5Keh
sUYzY63zinlR3K6zNVeapy+DeVd24dyTGvus1O+xelbvrXAIz2e5/180x3d8
c+o3UW/jPcHn1mvWUvPuOmTPmEPlUm+ecI0J7hfZhWdo8Hs9lb3/lY1BWJQb
1Us4lEvlVP0qrlVN1Rvi77ERf03k+c6y+U71Go+to+z+2pGaF8QPXcF8J967
wO9rUr9ResOV7/bIWXqLNMvK76CK76X7bcg8v5rjQ5F7v0Ke5dwu/G/NnNeu
iG1cMO+J/4RDeOpTz5hmbTDn/g91W2Vm
                "]], PolygonBox[CompressedData["
1:eJwtlltsVVUQhvfpueyz1z4toGLAEPFa5JJUERNRowYoiRYSJVJARUOL2ohS
W9RaxQdoiYhBMeEiikUpF60mXmKUilJjEEQSNT4I+GB80CiJPsilrULB7/c/
D5PMrJn516y57X1pQ/OcpRVRFL0K5aChJIrOZaNoGYcjilE0F/oEvo6zxkIU
5dHPgO+HroujaCTUmomizTj/FaKoGftD2Feh3wc/jLNa9Cn64fAHoC+5pw35
a/hhaRT1wC/Hpgr+BfDX4/s9Npu5rwub39A9iM0b8J9z3w74bdAQcgH7XRnH
fBZ+Eneu5f6H0L+J/lzih33A2R/gnS7b//9Y9F9g/zy6I5ytBLtEDD9HjqkS
/gbOBsEegI7jewD53Zz1efSngmPdhNwPv69g+fo8Nuhbi8bu4qwF/pLYbxVG
gn4QzAWR8f+B/x3/WzK+8yTyfchVedejCz6k9leOUvgK7qzIuUaqVTd0HP5D
6Bj2hWDdW/hMi50z5W4ntBd5a3BuD2PTge9J1SDvHClXUWrbJ5Gnou+NXWu9
9xi+j0Az4evRX656oz8C1hji+xH5M+Tt6NeopxJjCEtn5/Dt5GxV1j2xlni/
Ce6Nh7E5CL8X+4UZ91Qf/LPQD/Dt+KxQfxBfTd4Yj4I1AD2Gfhs+N3F3Jvjt
ylEWfnTs+7uRzyKHxHrluB2so+AfjPyGn+CnYTMR28nQYnwrY8fWjtyHbk9s
LOX0DHKxRP1yrncMvzO2rd60B/2JxLUegm5GdyVno9CNheYhV8WuRRNyN7ol
xLAOrGuQZyFXQ3UZ+4yDH4v+DuQa5NuQLwT/TrAXQFck7lH1ai/v2w/2aGLq
yTvffeTvUMH9fj533grWFHwas75Td8/G572Me2gk+CX0t6OfA42CP5M6lpXY
n4afWPJdwhT2VPzX5F2TSvAeAKMh65ouDp5JzaZ6Vr27Ori+R9F34tsDnVK/
c/YtugtKnu9fOduA7sbYtRZGf+IcK9d64w50+5CX57yjtKsmF401Bf124m3h
bDr6+cR0Gf7V4H+c9wxrljWzqmUtNkvAuhf5ceT3wVuofk/Mt4E5HD5NPHua
6fvxfzv1LtC8dqCrh9rgF4H3cuyeVe8qxl2xd65mPYuc476rg3tDNb9Idyee
pU7O3lG/FL0vuqFhRe8I+WuGT6SeUc2q3rRb/Za4N1SvJuyXluP5CHk1vgOp
d7Xe2A9/d+L9Ow7/jcgvpq6NduZL8PMTz6LqMS/xjlR/q+aq/d+JvxWKUbtN
OVau1WPXws8MlrU/auFXFnyXatwLvy14lysGfQvWc2d13jErl7sLjl1nG9Bl
S55X9W9FyW/UWy/mrAb/ucQ0JuceVi/Xx9aphzWLTxRcb/Xoc+C9Elwrzbxm
v7lgbMW8An1TwfiauWdS95R6SzVSrb4LrpV2jnZPa+L5Vk+3aNZiz7Zi1q5Z
Va6vdtA6sO+B6iJ/c58Cu6Hg2ij+pyXHnn3dr9nfHrw7lC/VblHwPtKOXoZt
Q3CuddYIf1fR861v9J9gzw7eddop2i354F7UjtQunR6sU7wzgne8dr3epN2l
b4DwNVNN6DfG7g3N9OvIg6lnRXfO0j5KvEv0Js1Wa+xZU3yKvZh4tvU9iuEH
y/2seR6A/yq4NuqH/fDjg3OhGK/Svg221YydhH8Nasy5v/SvoH8U/asoPn1b
/k28m9Wvmi3tSO1KfWO2EvsEzn7JuOfUe+p5vU+YW8A+L7g2mtcR8BNK/jYc
xn48fFXifym9X7nXTMtWPTkJ++PQlvL/kP4VOsr/Qzr7FPk/ayQ2zA==
                "]]}]}, 
            {RGBColor[
             0.5759436791079714, 0.547043421626068, 0.9097751040884688], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlkmMFVUUhqsfr9+tuvWghUALhFHBhYqisHFjDII4gEYTMEFlaEmURsAG
JQgulCESMSAyPUEbE+hGVDbKgqkRoSNGMcJCoyYs1ESZFKQxwQHw+/PX4uac
OvfM062hTfMem1tKkuQEpxtnY5okv0E4C7wKIZST5BnR8yRZzPeULEmWQFsL
z4W6JKkBa3zXAbchMwbaqUqSjILvGPgNwDkxScbDMxf4MTwd8E4FbilbvsQ5
z91mvv8AzubuKLTRyC4PSTIJ+kro56JtnQVO5u4n9K/Hrzewtw7fXoXWzN1Y
eGYBX4O+HPo6eO5C5zsKFPw4eCP0b4AvIrMKfCHwTfhr4CvAGzlH0N+E/VZo
p5DtxZkHPrQ+SXah6inkD0B7MnV8x8C/RqaK7F7gJGT3Bce3DNoW5JaXnJcy
/OPRdR/4xG7Gleel+Hc9fM/jyx3EMAS+O4F/I/8fPJeBr5TM04lsEl2nf6EP
K3yW71+k9nGBahLN+zS+TOCsRvYydl7m9ASfha3rkJmAnobM+VacM+sct+qi
GKYDV5Wc9yXItKF/Efqf5XRCH47suMyyTwD3Y/c8vO3YXImtAdhaiNwM5R3Z
AdyvyZ3P1fKnZH/21blH5I/4+hb5VF5r9Y5fcZ6uuN/Ud9ei66s638N5D/wr
7pdiu4qeQ9Dyknm+R+eQ4NguIvclfCehbQI+xPdI4nwQeGPqej0Hvqfi2G9O
3dOqYQs6Psjdw50VH+E3Valr6vzshraXs1+1BWZV90EEtiF7GT2jlcNoW7LZ
H70/g5+Izqv8UbyDg2fzHDyfVjyD/dCzNTcu2uDU+ZmI7IbcPsv39ui6qD6N
qfuub3S/y1YschOL/NwaXY/+8N6L3Z3wB81mdJ+3QH88uFbDo+fvZMl7QLOr
GVSOHoj2R36dKup1DR8y6J9APwPtUe6mYHM6+MzgXlXP9sw8G72A38I7reze
u427geAjgFei69qB3O1FvtSPmjf17E5ysCB4LmdwvxUbL0D/C/o08PvRn6v3
o/2eXcy09Kvn+gTH1cn9du4ugbcBN0T7sx7Yg+8W6P9kzpFyNTY4Ps3sdr6b
K+5l9f7nwbukHh92BO/ROZl9kYzke6X2U/72QWcDtiYG51o5nww+IvWMtkH7
EXwQ8j8Av+PMgd4AT7nqmakH9gim6/6tetdXMb6Ue//EzPHJB/ncDk9T2b0r
n+SP6rc2uA7aweod2VUfqyfUG/PVn9E16w7vZ+CL0XMI2JV7z7US18N8j4L+
CHBRZh2aCe0y7bRL4NuifZbvO8Cb4X8b/BdsDFPvpvaxufBT/oiuPtZMLCp7
B20Ijqd31e/YirL17gq2K/vHo+kfQetRds41J9qX+lb9tFO0W26pOgbFMhW4
ILPNA0W/KF7VdWrx3g3kvi3YF+3FLPf+0R46k3r/aA8djPa5I3rWR3Tz3a+p
53IN8Eru+l0F7gmeudPwjwl+Vyqaj2ifewMPBs+IZmVQdEyNRd5mlt1D54p3
X+//3cH178q8k7S3NT9jc78pelv6RfdMltmGbA2O7pG07D7ZHG1jZ/R8dJU8
5xei3/4/o/2W/3ux+X60L+rr3cX7sqTI94dlz0yM/icZF/yu632frXcPme7g
h1PPufydH/w2a577wXM4+t/lCPBixXXR/0iaW3/I7bt6T/7XKn77X888q7J/
FJ2/R9dYu0H7UXM0MnqGVfPWwi/1v+rdUOwH7Qn9P6n/tkfnuKXIieZE/DXo
G6Pf2k3FfGgvaSe+G12vjcH/LNKjntc/gvae9sKyimukWv0P1VVFvA==
                "]], PolygonBox[CompressedData["
1:eJwtlllsVVUUhnfbyz3n7Hu1UieqIJKgxoFBS/TJIYhFtAUhilGjkErUgoBQ
aRBJRCiRWFNAaW1BUSMtAhIfDIlFQIZGNMGoDyZqwgP4oILIUEyKQfD789+H
naz/rHGvaZ8RDfOnzSsPIXRxcjpJCIf4MBEwN4ZwbxrCh+DRFSGcgh5UDKFz
UAgHypCBP5xzKbK14OugjyIzEtmj6FyDrQuFEN5Gvhf+LfCb8yEMBbfA/wz6
OPK/Qx/G9zHocVkIB8GHkK+BXsy3bnjN2HwUfBqdXfDPcbbB6wEvLbeP//C1
jnME3Va+tUPn8ZkrxXcC2dXo/Iy9CH8NdFvqWDuxvwb+u8jPzNlGG3QL/AHd
Df6vksfmCHzNB9cSz16+FaG3Y3MH+k/wbQm4lbMI+hH4n2P/QfCMvO+su2/A
Rla0jnRlczW2V+HzMfzPwmee/C1D/yfkW9B/A9lqdNaCT8Lvhn8tPnZCD0Z/
Kfp3gr8rc45XgUPifNZgczK2j+Udz1nOJmwvB38ZHHMH8mc5F6Cf51s/9BZ0
GkrxfALdnZZ0wdOgf0mdG+VQuewqyffgvx3fG7FxqswxfwDdHW1L+euB/hf/
ffCuR+f26B5Tr6knhieukWqlnvoNuoNvs3L2IV/rODNyzpFy9Tr3fwfZMnBj
5hzKn3TeR3Zl5lrLZlPmGioW5bwF2XpklsHrkw54JjZ3l/ptMnhO5loo/1Oh
N0Xnbi74Y+gXo+urGjQhfwRcDl6P/ZPQf0fTf/CtC9vHwZ3gTvBd4B3R+VrC
t33Qe6Ppw/Bb4b+Jz434qwK/Br0b/uKc8zsGfmXiWNSz6l3FqFgls0e+SvOm
HH+L7KeclTnfQb07Bf4W5Mdz/sw7h8qlYvxL9QIvKNX/HnRrUvuTjR+iZ1yz
Pgw8GjoiP7HCMzge+bHR86qefRy8K3Et3uNchDc9de8lyEfwFUX3knq0l3j6
M/s+j81z0NMT21IPjUG+HlyZ8066HHwwca6U74z+G8isqxnQbC5MXCvtvDnR
O0K7QjauBA/lLAq2Nwy6FvkU+mXkq9DPSver5wzO7FOybcRcp9ymjn023zbD
60pMq3/XgxNi2pbzjtWubc68O6Qj3VHRudTO0+57NnFvaqbr4P1TcCyq2f2J
Z1L5eRL9qal7RPeXjxTZBxLnVjN+Hl51Ztuq2RDoA9h8NeceVC9uzXsetPNz
Re9E7UbNXLvqnXrXXqX9qdxjo67CM6PZGSg4F8rhR9iaEr2LdIebkL2x6N5X
j32B/jN51185faVgHenK5mWZZ0TyGxQjthrzpd1X7rdAPa3eVj7vUy8XPH/S
2Qo9JLq+sl+t3GaOVT5mo/8N+qNK+0ezopnT7GmnvJX3m6NdIJ0zec+weksz
2Qn+PnUulJOboe/GXn+5Z6Yy9Z1196uJeXnBO0X2VIOn4Telfg/0puxLbUO2
9CZ1EO9+8CUV7le91Zp5zb5qth/+vOi3Wz2tt6An8fxrP34F747oXauZ0dsR
i36L9N4+B6+Q+a1SP2kX9CaujXJwAn5V5l5XjTSr+gfQv8BYbD4M/VA0rXnU
bl+YOlbFvAJboeBZL3D2gH+Mfju0r7aDz0TnUzXbCX4p71ypB9WLCxLHqh37
ArJ90bGpXzfDOx3dG9LX7lWPq9c1s5rdGzLHpphHQt9adK9oRr6G/1TpPVAN
VuBvQuJcaF9kepsTz4r67TbwuNL/gXagdmEj3ybkPJ96ezujc6+ZWQtuSOxb
95kE72LmXasYQ3QNdD/ZmA39P/fwQA8=
                "]], 
               PolygonBox[{{2165, 2164, 1923, 781, 2243}, {2170, 2169, 1936, 
                790, 2256}, {2388, 886, 2387, 2169, 2170}, {2241, 780, 1922, 
                2164, 2165}}]}]}, 
            {RGBColor[
             0.6362102393771445, 0.6438750146298693, 0.9111489960390634], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1lmuIVlUUhs845/vOOfsbiRklTDOJshqhkUqbiVLBS2papk3aKAwkkzha
k2bjSEY38ZIOXvIeiSXq6JhYqRmCllo/MsIRf1QUSAldtIsWFUVWz9t7+rFZ
66y91trr8u61z7XTH5/U0i2Koi9Y5aytSRTtLkRRr4ooWs/G72VRdBL5DWye
47s766cQRWviKPoSegD9g+j3R78hs/7ryG6Cn4ZNNXRdGkWV2L2PfD02Ddiu
hJ5A/jHyVuh5VjX6F6A/sAbAn0B/GasK/iSyl7H5Bv+bkXXx3YXtU9CjyFvR
mchZO4tRtIh4m6FN7L2Ffg/kFegUODeF9uR7Abbb0Pme70XYNiO7C/2tyg96
DPlc9A9CU74H4edV6C/YHEVnL/wzxBGwPQL/QimKpsLfiJ+JfB9AZxL0aeQP
IO+DfDLf7yCvgu+A/w1+F7Qxc14b0R0NPwf9MdBZnFUP3zfz2YrhLLLN8KfI
8Udi60cMC5FfRHYIfgMxfxucj/J6HlqfuVYL0Ek54yXkzyKLS85Xefdk7cHP
aHwMhG+GP4KfwQXjQBioRT4X+QXktdg/gp866HbkI5CfJ7Y98OPhL8H3xlcb
/FfIVqfGzyroVOTXE+cd+OlEbw2+50D3s/cPOg+xf3/i3qmHwpxs5WuFeoP+
e8G1V14Plzkf5bUc2sZqh18CfQ79/eivQ7+D9Rn6i5FdAV6HkNs+arCIsxei
Pw39ZXw3wd8O/yT644izDbqReL7mnMvYzuB7OPJQYX99y437T1Pzn0A/T12z
JdChOa5U756xsafc1H/hoRO+KjW9m3N24X82eruhI4mjBZ8jMuNJuNoBnZ4a
h7XoLGdVorMU22ZWHbYP5j5WdjO2FLfi38T+XtYS9k4H40b4GQZdgHw88tbg
e6XaCjsd0IHlxt8A9vqg8ze5fJj6XJ1/KbXOR4nvs+71MeijsWukGEajV8N3
gbqdiY3zrdRofmysCluqu+rfgm570b1Wz9cUXc97S54rulO659sT2x9Gf51i
Rb4283zRnNkIXc2aBj+XczuDY9oTjAPFNj9zf7aUe05pjmiezM4xrnstjC7N
jMU7setf8FnClnoyttz3pxKdN6FZ5hoLh8Jtaz4bNSOXFm0nbGpeyP+E4Bmh
vG6Fb4wdg+6h7rSwrT6tSry3Nng2aUadgG4qeiZoNjTBz4TvW/KM1qy+FFzv
przmw/K+J+h0Bd/x25B9kLgGmtnnkK/F9u3EmK2MnVtNjgFhYUXie6T71Pb/
fUG2Bb81yF+BXhVs2wu6U7MJfod8sKrge0OfYI1VztjGFa63ZoPumXwqZvVP
fWxHJ6uwbF9+d8/Gxrfiui42NuqC+Qb0LwbjSzNMWFNswta2gn025Eu85smo
kn1+h+25fHZphqlXinMKOrfgcyL0T2IYl2NbGFfPO2L3XRgZWnC/KyvMv1HK
34G8niH226QZ2l4wr/6JFnO55qVyG5/PCM2KvzLXXjko9ixYf2Tic4VRYUjv
szAgfAgv82Lj6ngw1bzXm6891UQYmQzfWGY7YUC1O1z0PDmtOYdtD+RXQy+X
XG+9vcpvSJ6v6qD3Q/d2QuJcrwyeW7LVDByROOdf8bEhuPbVqfFeW3DMOrM5
7++ukuUd0Fn5HNY8HpLXQOceCs7xNXyPSVzf7jk2z+RY0p3VfVVt1bfa2JjT
/Bue9/e+YBrJR3DP9IZrvspGvS8rudfvonNN8HzvFzyXlaf+F3SnB+f6+pfR
bFRtXwyu8+LEGNL+PcjixPvHOWtKaizoTh/L5+q81DEptmb0fy4aF3p7JwWf
NSPxGyz5zcH/OrrDf5Q8F+SzFIwhYWlU4rv03zwuehZoJgxKPXPVQ71p6o16
dAr6WHCcirc+uIYz4TeV3DPh5V9OB0gA
                "]], PolygonBox[CompressedData["
1:eJwtlm1olmUUx+89e/bc9309j+DmEJtvRSpabFE4ZkV+aJozJdMsM0NSenFq
S7NtwiIqaVoNzXyZRTKK2aYmlVpGkKUjqEW46EP1JaOBmZlmUNGHXn5///eH
A/9zX+c617nO+Z9z3VetfGxRSy6Kor1IHvk5jqLTgI7yKLo/jaLzSRRdA+4o
i6KJrO0IUbSc9Wb0EvprxSiqq4iiTdisxr4T6QIP4mt7gX3sH+KAwLensG9H
5rH/VuQRfD2N/cus7UY/xtoi9NZyn7FN5+F/Mv6P4G8z/i6w55R8s34R/Do2
G8DrkaPoFegriG0Z+kvoI5AAbuTbKGJZlvpuZ9Bn6yzs57J+H9+mpL6D7tLG
t17WZnH+91k+NnF+rDPQu4ipkfWJ6NXoh/FXDX5fMecd3w/oG7N8dKIfYu1f
/I0Fb+IO/4BDybnoQU/BLex5UPfH36Pgu5EZrC9Ev5L4m9GXlHnP6uAcCs9H
NuL/OeSevH3Up76T7vYQ0gBuwr4ub5/N2N6MzxHUpx2fN4EHkars/KmJc6rc
7ue+PdifQb7Ou4ZPBJ+hs9Yhc8Dd3Okn9m7F5x7w2dj5q2T9c/wdJ4cnInNm
L+t7YtdCnJuN/krs/d+xvw//Nfi8i73LkKmpY1SsfdiXYd+G/mXOMW9h70hy
+Aa+b0FeRD+kM3Ouz53o1cj6MtdoOJgDOr8Z/U3lOnWuthPjWvb2EO8q8AFs
qtBnx8YfiNPY7wveq/vWJuaYuHZQfADvI8b6CnNAXPgqmAu6Qw2+PkrcG+Ks
uHttMD8miZPoL2T9Ic7vIZZJiesvzj6O7ajUd9vI+dXgZzL+Ksdd2Kfo77Je
if0V2G9F72W9BZkFHlNybWWv2iQZv9UzTZy/mfP+Yv947L8Ff5MYqz4jFX/w
LFDPHgevyfpXPavevT2Yu+LcPOVLnMo5R73gOUhfzjEpttFJdhfsJwRzXvvr
0RehdxQcu+yPghtT65oxmjWbY3NNnBA3HsBmbrnPXIjeljp23akVPJDxW3c4
Cf4s8X5xVr3/DjKTu/Txbafql7jW4kw3Z51EprHWw7eZrHXjY2ne9dwN/jB4
lohz4t5S5Oq8a6xa1yLzy6zXBXNO3GtAX4x+MbHvSuRT9q6KvaZ8qpcPs/5f
zj5+565jgmutHCqXtVm8a/jWHzzTO7L7qTfvTcxncXwJ+FzBtSmwnmLflLq3
1fPq/Rq+VeXN/wsFzzzxbxTfxoNHB/NNNmPBbxfdi8phJVxrTjz7lIMZwTNS
s/I91o/i/+HYtVbPq/c7E78lqpe4OC74LPX0CvR+5M+c76C7TEd25dxz6r22
gmerZtQW9HH4XFzu/SuxnRD7bdMb9yv6jtS1Fof1FjUXHK/iebLomajZqBn7
vHql5FqoZvmSe0L8Wsu3A5r/2fsnjoq7P2bza5hvw+BtifEUvUmJOS1uqydu
Q/849qzT/Ggnnk+Ce1WcPQFeEDzfNRPuCH6TxWW9icfQJ5ecW82PAXwfDI5N
M3Y5/m4Ivpt67HrwW7FzrRwOoe8P5o7sXwV3xX5bNWM1a6elns3KkWq7M/it
Vg/sAm/I5rN6Sr11NvitV86V+1+Ce0Mz6zy4mxj3Zv00WDDHxDXVuE+zgho0
VHgm6t/hUsYf+fgN/AU+r8vyp9lyY/Asvdxj6HHRZ2t/Al5XcO2Uw2fRT6NP
L7OPS4k5Jq6IM6tZKwb3imZkSb2QOr7LMzZ1jpVrxdiPv5MZX5SDAfCpxLNB
nBgCz4rda/KnfwvFqFjV00fAfxfdy/K/IHZOlBvNnHOstwa//aq/3oY/iv43
UYx6u/4HWcsxZA==
                "]], 
               PolygonBox[{{2199, 2198, 2283, 809, 1986}, {2143, 2142, 2333, 
                852, 2332}, {1880, 767, 2226, 2142, 2143}, {1987, 810, 2284, 
                2198, 2199}}]}]}, 
            {RGBColor[
             0.6964767996463175, 0.7407066076336706, 0.9125228879896579], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFl2uQlmMYx5/28D6nF1FTyWktmQzD+FAODWPs0n6h3S1KKOcSoxlqMWwY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                "]], PolygonBox[CompressedData["
1:eJwtlnlol3Ucxx9/237P9TNNxVlhHiEYBf0ReSRJlOEQcstZltBM0dQKI10u
qRmRTl2eOY9EmyeamgfT6UzRDu2QksoOpyRU6iy0A6RDwl5v388fX/i8v5/z
+7mep9e450dMyQVB0Mgp5jyaBMFrXBxrFwSTwyAYBO4D4yC4RxwEOc79RUHQ
Cq6DPxN8Bvlr4FrogcjX5iw/Gv4B7vogP4S7Fui2KAjOQZ/B1wXoN5G/CXwW
+YXIF6dB8A7+OnI3GP4AdD6B/gJ+f+huhSBYDL4EbkR+DPpjsb8QXAX9WGJ5
xf8M/P7g3th7DzwOe23g83owZx/8Sdg8mdmbCH075yj4KLgvdA3yD6Pfj7tq
6Bc5s6FPwH8J/d7grvCHgkuxnxbMV7zV8Gdg4xXiO4jL+jxvRn5Zsf1/C91e
NqG3I1+G/LbE8lPAW6E/w2Y9/NPgufD7YH9Flu894DnIjMTeN+Dj+KoHjwLf
h8yn6OYLrqfeMwH5Mu62gHcpx+T6EPhEzvoz4XdCfmOJa/I5uDm0L9X4J2xv
Th27YtgCXcubepc4xmbo9chfzuT3I1+BzEV8/cr5Hd5hTgHeGk47eHfh7xD6
kzE7Af2dsWt5PUbovZl/+fsRe0+E7i3VaAB4PvgH8APovoCtD0P3jmp8ibd1
RaYjvhfhoxze6tTxqYfWQC+N3Xt6bwP02tC9IH4zug/Gzk0peAj07NC9r/fO
S+xTvpXDxeDpoWuvHpwGXhDavnpsCfgYMXUo8gz9CW9e6l5Sz9RDr+D0LXEP
VOFvXRaP9PehfyDvXpLMSmQnhe51+RsJ//XUWDWfBT0e+XJstYBH4buMeE+W
uMZX0S3N8qMergQPR6cNugc6u8A3J+5tydwCvT/2LEumHNma0PFrRq7PCncX
oN9Cfwm+U+5i8BFOd3i7Y8+S5KfDuzvxbGpG+0HfE7n354K/BvdUTgP77wX9
cuz6akcUYe9n7hqKXe9l6O4Irav8PYlslHi2FEMh8YyonpXg2YljUCxvk4/2
5GYsNq+AB2PvKehW7H0Afp9zK7gzMptKnEPlUjOkWdIM1iV+o96qnCv3u1L3
1gbkb0R+VmLfFfBmgHem5q3jdFBtuD+C7mFOU+yZ0exoh57jfcM4p8jHL9w9
gu5voWnNmGZtTuhdoR2gXTAX+Vb890R/t/Zx4tnUDGwEV+CjWvsZv1Px/ypn
VN53tdoF8G9D/m/OJugbCs6Val6Avpr3LOobcS+2z+Y9u5c5a/E9DbyceNvQ
qUS+X+RZ1g48nzinyq12wCniWcTd6GLnWLlWTIpNd/OR3Ru7Nt2Irxl6G3cD
S+zjXeQ25/39WcrdNXhVqedFNR2TuqfV28qJcqOdpVnWTB6N/I3TfumEfi3y
dbF7WTurBnoeZ3WRe1C9WJb1s3bCUOienMM59+xzykXk2dMMbYb+J/UuEn89
/C+5K82+D5rtpYlnXTtjEbEGBb9FM6JZaUm8m1S/DfCfzWex5vz2M5FrrRnS
LM0suNdUU9X2q8i5U4+p105HzodmVrP7ETbvKPI3ugHe1si11wxoFuqy/ac3
fwxvfOT3/supEB8b64tcE9VmT+xebgQPg74Y+tukGB5K/c1Ubpo43aCfDv2t
0v4awVsHRf5WrEJ+TuweUi/pm78A/Hjo3Oj9TchOzPTVk5X6tmb7WPt1auI3
6W13qt7wVoaOZRDnP3jHQ+969fAfkWNW7PrGLVY/ZPOknCl30pGuarhC377I
tuWje+gaq9bDueuCrc6xaeVMufsu23ey+T30iNC50MztiPyPoO+tdty5xDtO
u049uDzvGdOsTeJEyiX6f+X8T9EFvD1ybeTvSt47RrtG38w3kP0fBGJcog==

                "]], 
               PolygonBox[{{2818, 1193, 2820, 2108, 2109}, {2109, 2108, 2287, 
                812, 2286}, {2613, 1058, 2615, 1779, 1780}, {1780, 1779, 2221,
                 762, 2220}}]}]}, 
            {RGBColor[
             0.7567433599154902, 0.8375382006374715, 0.9138967799402525], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNV2lsVlUQfe33fe99793nClgQWaqyJkapshRZXCI2FlFAKEoLiAoIBBVU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                "]], PolygonBox[CompressedData["
1:eJwtl3mw1mMUx3/vfdff7/falyxFKSpkaWhUElpEotJKt9KiVEq00obKSJe6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                "]]}]}, 
            {RGBColor[
             0.8114669610811847, 0.8632834917403105, 0.8921525331991275], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1WHmMVtUVf9/3zVvuuy9pqGCJAi6j4liUsVJb2aGgIabW4MIgAx/RgGmG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                "]], PolygonBox[CompressedData["
1:eJwtl2eMVVUQx+/u47377rv3C00UBESKWJBmQzoGDAE1igrSFiFAlCqaoCBg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                "]], 
               PolygonBox[{{1914, 1103, 2684, 2672, 2673}, {1913, 1102, 2681, 
                2346, 2347}, {2673, 2672, 2688, 1104, 1915}, {2383, 2382, 
                2701, 1112, 1930}, {1803, 1802, 2735, 1135, 2737}, {2687, 
                1104, 2686, 2085, 2086}, {2347, 2346, 2363, 871, 2362}, {2448,
                 934, 2450, 2382, 2383}, {2086, 2085, 2680, 1102, 2682}, {
                2700, 1112, 2699, 1802, 1803}}]}]}, 
            {RGBColor[
             0.865590422558676, 0.8813322239723518, 0.8679052709590109], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNWHuMV9URvvzu7772/EoswYrEhIoUYVFYXivC8lhMCruyuz7T1aqJUC0o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                "]], PolygonBox[CompressedData["
1:eJwtlnmIlWUUxr87d/nuve8tKrRMhEpNcW3MXXTcIHO0zCxasEhL01wrAx3N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                "]]}]}, 
            {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNVk1sVlUQfd/r9/56n0BidImUhUZaQJp+VmqLWjYKukFC0jYaipS6QfG/
boy2EKM2MSEuACOEQuLGqHUn/i0gQUQrWoVawT9oSFG2RkxbPIdzGlnczLx5
c+89M3Nm3mvY8uSGJ+Ioiv7GqsNqL6JoCQynsyhqSqNoOVZDJYqqeRQ9CvvT
IYp6Yr3rh30r9Eb78Jn6dCTZZHsJeQPWy9Av4t0c1gjWItgWYu2B/RGc0w15
FfYW2F6H/hb0TYn28nkz9AU+h2cu8F6eWYU8CDlRjaI2BLIa5+3C+1HYXgL2
LYhrGj69kH2xcBMb9W1Yu6GvLxXbXsQ4jue/oL8CmeWyV3Ldu8fYGGcC/UPI
OFcMO7D3KaxWYLiAHHbC1gG9rAgTsXEPMRHbN5CLY+WE+Ndh7xRiWA8Z465a
qrtmsGcX1ufQryayzyXSW+zDHFF/GPKzIP8vIC/HunuIsWDtNOaJQr4z2FNf
0XvG1B7Lh76HYsXAZ+JiLHwewboba5B27IkqqultQXnbn6s+pevFnC28Dmdp
vRH+3+LcJsjlWKegrwg6b9BnzsJW4N6NOPd9YB6G/XwhXpTz3KiIA4yrLlXu
hl3Dla7jbCQ55bpttv+KTPU/HlSHLt97AvtWxXquOVbi6rbkOaOp6jaQqj/e
jNUHmXnJGn+ayv5QKY68aq6zVqwfazCVCS/ja4uFjRiJ56K5wX5qdN8N+T3r
RS7XX6eT0+TJOtx3GudHuepGfORhJ54PQ18LeTN83oXPTZBdifZz70Ai+6WK
+oPnMEfL3dfsh+2wHcfqToSLe4lhX1C8jJtcOmT+1Mwb5vGjVHl4sBSmfuNn
jVlr5pe5z+pUt2s4zP/z5sCyTBzjXCC/pp0X5oKYGA/3DDgO9sOOUrjHg+Lq
8xzg3Ol2Tcdga3UNiHGj63XYs4L+p8y7nwrllfhLY7jsXmPdMnPsIPyWwn4A
stmcYm3fq4+iGxHja5m4eSUShp5EdsbydqEZsbdQXnt835FcvCAHeTbvGjVf
UuvMdWo+7zRG4plMVFPGs6bQvOsohGvW85kzjHxlbkrXh3sZ35mqZspdQXpr
8Dwy/j7PVNbrQK49jxWKk3GdzMWdHvOH+WWeWXfOTd79L3yOBX0Djgb50Z85
+TNTHVnPXs/2fZlmCTlD7nRgzySe24Pqye8aZwRnMO3sswfw7gL0+yHHcF8D
Y8tUJ+Z0ItMMvTZ7g/h7tqrZ1x80mx4P4sak83lfkM+9fO95zFlLXv1YFZY8
Ezd/CKoRz0s9mzvdp5z5LyS6+2v49UI/Y773mvPPJ3rmjK15nnCu8k7q5BPr
wnnI2nwV5H8yyD/2d4Q4iKfIxF3WNnGu2qwfSxQDn+fPZa1Zz2n33bmq+p19
z7o9Z2y/BvXhb0H7x9xfnOGb7LPU+8jjX4JiPxfUx92u+89BZx7x97HOcW23
zzZ/Z2J/XziTurz346B8nXWstJOfrDHv3ooa1YJq1BL0D0TOvFOoJ6bcF/zG
sy/qwJejiThRc3+yT8czzbCa+Rz7P2fYdW5wrckz6vsLvV9kH57R7H+CqucI
+475ajWHK/4n4T8Lz+I57Hdyf9w9/Cxw5sD3DOQt8PsA+pJS3wLaObfoO/9t
vDXoW/l7pnM2VPU+NYYR42FOOHdWB/9vBeWI9mboLaXyUisVG7Gtgf3OUhxq
hewM4spayKF63TVYr+//CcdPOVZVLy8L0m8P4vWcub3bfcI6/pEJP+OYcd+d
h20Vnr/H3jsgr+TyoS95yt7v9P8K/xXu8QzkncwJ/wl4x5dB34LFieYUa8w6
fZIrr+QqcbwR5PNiqr69ZGzfpcL7T/5/bLyHPCG2mv9RVrq3/gPhbmj6
                "]], PolygonBox[CompressedData["
1:eJwtlEtsjVEQx09v773f9zl3IRGWpTYobbXaXn2qdoF6LOqxKUIJNq14thIS
IY0EicSKkoiS2EiEnRabNl7lqjaUepTQSD32Khp+/0wXk8zMf2bOnDn/ObnN
extbY865jUgcWZNy7hSOLUgsdK4Ze3rSuQtZzt2LnHuLnEZfj0zir/TOVRA7
QnI1ehlSjj2MvRS9nxozsp1rSjj3EPsi0gR+DulEX4l8JfYadoZ6K7DrYuZb
hf4lsLMm6O0l+H58W8FD6h1EX4ZUYr8nfjn6HPq9BfaXnHHsA95iq+nhJ7Vq
vcV2kfOcelXeeq8A/wa+mfxs/GfJH8PuBd+UsDsP4F+MPUh8RPyxwHpW7x/w
1QnD/ueshmqppmq/AS8H38H8fhE/Tr1m9HpvuVX4urCTzCsXLJ/8VvIv4ysG
y0EuRXYH3WWMnAZyC5CBuMUodiY5N+i3HRkFywvsLnpDveVR7ID8F+QsBF/t
rZZmrtmPUuN7ltWYRXxPaGdf5U7d6A55DTaCrAN/TM75LPM1YLeAP4lZT/lg
w5y7HWwb8hS7DTwD3oddljJOiBuPkErsIewW9F3UDOn1AXYHehu+j+jdyKGE
vUmfZucN05vPJr/CT806ZlxUj+r1OnZdaBwWl9XTM3EBOYx+HF+PN5GuM955
60m9qacfgb253n6SM3aLf3oTag+RU4O+xxu2AV8tdgn2q7jdWXfv9zYLnXkX
PQrsrpq5Zp8d2u6lOWMfeGdgXNEO3ZxmnBa3NfMCsLS3XROnrpBbSr+91C7F
LvTGcXFdvhKwdMpmr53V7taHNhtxTtw7QnxOwv6AO0m7g+4i3xniT9BDY9w4
JC6tTdkuayfj5P8JrXftwOAUh8Vl7XwAVqwd1f2QJejtSeOWfFWR7YB2Ya44
h74zMv02MR3EfvLGbXHiPnoNkhuzP0B/wQIkEzcOiovzsYti5svTPEKrpZwM
+u/Q/pZC7An0z4HpetN53npUr3rDUm8z1Wz1BxShV0f29prJSWazyNtu6Uyd
/R+beLDC
                "]]}]}}, {{}, 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl0klLllEYBuBjiWNb26obc8gpP7VyTBelDQvXbtKgNpmpoEG2UFyIv0BL
xXaCCLZLTRdFRaVohgMNZioR+gMqErxeWlzc5zznfodvyGy519QWF0KY5Hlq
CO95x0ZCCB/kfHIILadCyE0MYdd6mn3rZrOPOn+TQtizv6970rpdnpDXnD9z
/oAhs1rX3ZG36dUvksUUUqobY0m31v4SNVQz5roN/WX3XOIRA3q3zDfNx+UE
T6nXr2PZ+RXZwGWu0sihfqfsooN497ruufP6I/bDUdc+zjyRNusEWU8dN+yD
bJRvdd9Q4J6/ZIZZOl+tv7HAIi/4zjZpzk+z7V2TXffJLEmuyXbzA+sK+Tr6
HTxn0H4qxbvJm9HvQCvjzsp1zlPGRS7wU69SVlFBuXuV0a0fi75nSjjHqPus
R33Z4/PPMKs3x5r5sPljnlCgn89dZzkyl2zOksdD/T7v2U+VfjU1jOmfcb7j
PEv+kH/MfrPqebv2/+Sm7pHckivype4rZvnMHF9S//8/jwHk+1xv
                "]]},
              "0.45`"],
             Annotation[#, 0.45, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl00tIlFEYh/GjUN7aJEIRbbTJii5q7aKEWhRCENSuWlSgi0xFKrCxC0Gb
IjDBhXQjaJGVLYzAIqHJamcZNTpkjamVSuCiRdlFsN+hxcNz3vf83zPn+z6m
9HDTnsacEMIgNi0K4VNeCImiEEa5Nj+EnwtD+MGzXMf99m4XhDDCZTKd1ofM
7cMK9bDcE71y63Huwh2sVk/wGv5qdlWs+Qs+Yyau7SfNb+dteIUBZJErv1fm
O6fUz9CPv+703sxT6wXWORywTq5QXYA+TMiUmB/QL+b2iNxl7MZF/UuFIRRx
D1/jJZ7parTsIN+Ue81p593geb7O7/gCkvKtOIZTSMqf4OPIODMR3xFqMG+u
hcvwxnqp38jKjGIEH/EB7c7tcPetctXYghn5nfyHj/BvrjNfi16/WaWe5hSP
cYJvxXdmP4WV8dvwA85wMQ/x4vj9uIKn5Cv5m3o9T/I0pnA+fmP0xDOQls3g
oLsM8wG9/dih/mX2ud4LvIzf0/MctdeAejShEW32auyNOXeOx3m5/pD5XfbS
fNr7SHIzt/JZLo/vnU+q18ptxjJzb9VXrPusH8s0qM/JbdCrQLfze/Xr9Wfj
nfgRd9u7j7u4h1KcifeV78JDmSrPtRGVyOb9/9/8A4gFfFE=
                "]]},
              "0.4`"],
             Annotation[#, 0.4, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0EsrhGEYxvFbymHYaGJlM99APoMdWVixGEpRciolG2VFSrMZYWFlb5Bx
WI2ykzI1STnb2Ixx+AJMfu/i33Vfz31dz/P2Zsbnh+YaImICC00Rq20RPa0R
z+ZrWqePiccTsqmIvZaIe+cXfAk/Ot/4MpfxalfmX+gN3UcBRX6mPWIas6g3
RyzRnF0fbdT9c7bI/9IpeqszajeGLG5lKkjbDfMd9FxmBQfmfIL9IHK+dQMp
dx3SIxTQJTOi20lLemsomnexpTeJotwx0rr39AF3OJU5Sd5Exh1ndEd+G8tJ
T/5Nrpvm/ad1ZwMyl3yVr9B++u7ND7tevmZfNX+ilih/Zb+Jf0JKQ9Y=
                "]], LineBox[CompressedData["
1:eJwVz7kvhFEUhvGjsf8DYp2IRqJT2GcIhagojLGH3lJZM/Q6vUqiVUnUEltF
xCS2iEQoKWyJQvymePKcc+577ne/xMz80FxBRKxiuzDiFIdlEbe4QWVRxHx5
xLk656xH/WaW5G6ksGV+hGp1Da5KI/ZlrvnYXotZG1pxWhJxgjv5v+KIez7X
n2FWdgZFdnP6C/Wz8371FKbxiheknX3KDfMXj/AHj/IPZ/ib+3zzMX8XLtGK
AWTdWymz5o3rWMAmsmjwrmVeQaNsO5bkK+QzZqMYxDjGkJBP8whqZJuwKN8g
/+QNHeZdmFA38yR3cpW9aozpv3mcD3jPfr3dB3293K86xVP6Av+TzL/VbANz
vrNjp06dQC3u5T7NPnDh/B1pe7vca/YPWqdCzg==
                "]]},
              "0.35`"],
             Annotation[#, 0.35, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0DsvRFEUhuFF4Tq0VAy1RCEU9AoFZiZ07iYSBAmRKFREUPkRRFwi4xr0
6NEQJY2GCJWC5xRv3r3W+tY+O6dhdDY7UxQRc8iXRDSnIp5KI+oqI555vyxi
DzvlEds4cs7qf3GGa7kGjRUROXUNNyCNRndMuzNtb0zmx/mQv7nVvA0tCN/8
k93Vn8Kyc72dDrN2/OrleML9vZznEjsH+quyK2iSn9TvNy/ieV7kWV7gSvmC
/KbsBlLqalRhUebY/gnuvG9Nvtj5i2/VffI3fJG8DVvqLvMznOJR7z6ZO59j
3Pzd7jCPYABDGEQnNuWX5AaS/yn34Put9l9wrF7nAnfL9uBS7grXeDV7w2fy
L8w+OJO8R+8fyN87ng==
                "]], LineBox[CompressedData["
1:eJwN0D1LgmEUh/FTQe9D2NzQHAQtbU4RuAhRbkJCEEVDQUEgoS5lFGpk2BwF
LdHLYtRHiHBp8ANEqZNfoKXfcHGd8z/nvu+HZ3Zjb3V3ICIyaAxHfKA7GtHD
FWZGIvqcxOBExBCOxiLOcK++tt8w+xmP+EUbXXSwKP/mpjs27RdQxLn8TX4r
f+I7fud5+Svf6NP2trCNkvxSXpV/6Wtc17c4MRlxiD91iqdxYZbxbUvqCu/z
inM76oK6hCLyOLZ7gk/zU87KyjxlN+XdF/kz+pjzxrpZDgv6KtbsH/gHj3hw
poyKfNnZf6aIMSY=
                "]]},
              "0.3`"],
             Annotation[#, 0.3, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwVz78rxHEcx/HPLRxHKZfhjqKkk1l3mK+7RXSRH4m6Lr8SJefrH3B+bKa7
2UJkslnMbCbKLhaLyaA8vsOz5+f9er8+n/oMVfcqu4kQwjZK7SGkkyH0orsz
hLI5yV1IYSAVQq0thAX7RVzjCt+yjH0WfZhx71f3Up7u8B5qerPyO/6R5/Wq
zv12a/F7dvecxYTdsnmMl7jAW/JR3RwyWJdX5IPy+XhvLvMmz/GOvKCXxwjq
8n35sLzOR+YNjjjiA3zEb+iWMI5j85k8584zTs2HfMLn8ifnT+cV3S8u+nOL
/+RNfuEHf23Jm1jVu3XvBj32r/Zv8Xto4B3TehfuNHQjPOolZJN2U3FX9g/f
aTEk
                "]], 
               LineBox[{1988, 2196, 1989, 2287, 2108, 2820, 2110, 1986, 2199, 
                1987, 2285, 1822, 2792, 1975, 2432, 2983, 2984, 1731, 3109, 
                1972, 2784, 1974, 2787, 1812, 2746, 1956, 2410, 2972, 2973, 
                1726, 3096, 1951, 2740, 1953, 2743, 1804, 2707, 1935, 2386, 
                2451, 2452, 2992, 3089, 2991, 3087, 1931, 3088, 1932, 3185, 
                2704, 1797, 2237, 1918, 2171, 2371, 2372, 2446, 2119, 1995, 
                2289, 1759, 2208, 2056}]},
              "0.25`"],
             Annotation[#, 0.25, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0EsrhGEYBuBHjcMMG5PkNGSlFOWQP2BQFJmFkhIWinIokYUVKTu2bGzM
OKf8A2ws+QuUhR1lI+SaxdXzvfdzf4e+1rmV3HJJRCwxUxYxXhGRI88J77Jk
KiJbHlFu9ptflRHH8rT9oPNPMmLATNlPyNLO1SSpl9VRK282W6ghQxOz8kXP
yuhOu77l0/nS/DA7dDpp5897fynIF9hy3ei+brsuvmXD5ghDlFZFJLiQr7Kt
36Y/ZjdK+OYFc5F5UrpJbnQ32NPv01+2WyKhf++7HljnjjUeyeruuGeq+C8o
6OfpsDszzzni0DNOzV35ht46k1zJn+Q98t7i//e8Tfm1/FneYL7IXzlgnzf+
AQn5M7k=
                "]], 
               LineBox[{1687, 1738, 2282, 2283, 2198, 2284, 1823, 2288, 2111, 
                2823, 2824, 2431, 2442, 1688, 2201, 2798, 2799, 2785, 2801, 
                2800, 2103, 2795, 2796, 2409, 2433, 1676, 2187, 2752, 2753, 
                2741, 2755, 2754, 2095, 2749, 2750, 2385, 2411, 2963, 1671, 
                2176, 2708, 2709, 2702, 2711, 2710, 2089, 2255, 2256, 2170, 
                2388, 2168, 1659, 1716, 2118}]},
              "0.2`"],
             Annotation[#, 0.2, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwNz0srhGEYxvHbZjCmGeUQNnLaKYqNBQsLpQxSKDmzmBoRY2PrUFbDhrKg
NL6ChUI+heITsLBi4ZD4Lf79n/t6rufufVuWNybWyyKigP7yiExFRBrflRED
5nf+wifG5QuJiCrnMedX5xK/8J8skhE//FHlHS7k89hxTsoH7UvovMnqOGuu
4RH+1LmUV+tlsGjvqHyOZ9Eoa0AKk/JO75rk3Txt7uAp7uKcvEOvHfVYlg/L
m+VZXjUP8gqPcF7eq9eDVmzKc/I2+RoXzEu8xXnelG9hz7zNu/zA177/yH8U
MWTPvvxQP8HnfMpnfMK1qYgb/V2c6s/oX7krIe3+0b4M7/MznlDEsf6BbgG3
7v/0++Rhx73513zH/3S+N3o=
                "]], 
               LineBox[{1992, 2200, 1993, 2112, 1739, 3115, 1990, 2821, 1991, 
                2825, 1824, 2802, 1978, 2435, 2985, 2986, 1732, 3110, 1976, 
                2793, 1977, 2797, 1813, 2756, 1959, 2413, 2974, 2975, 1727, 
                3097, 1957, 2747, 1958, 2751, 1805, 2712, 1937, 2390, 2964, 
                2965, 1720, 2090, 1936, 2169, 2387}]},
              "0.15`"],
             Annotation[#, 0.15, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], 
               LineBox[{1672, 2414, 2389, 2758, 2757, 2096, 2761, 2762, 2748, 
                2760, 2759, 2188, 1677, 2436, 2412, 2804, 2803, 2104, 2807, 
                2808, 2794, 2806, 2805, 2202, 1689, 2443, 2434, 2827, 2826, 
                2113, 2830, 2831, 2822, 2829, 2828}], LineBox[CompressedData["
1:eJwV0DsvpGEYBuBnzM4Bg6WRLYVgREOiYDViV7mFkJVoZJCoDEIiRCEKpR9g
12GCZFfiD0hoZMv1MxS2WOIQcbwUV+73vd/n+95vpqFQHJxORMQyG+mIP+Rz
EW08VUQcZyJe5Cd5Lg/lfHnEXmVEZzaig7/63/oZ/SxzrOm39TtsUWKXdv2m
/MF3cyOsunNFf0aRGU45Iem9E2Yn6TS77t4F80dkfGOWMWfjFHjVf5UDNL6/
23xR94sys0n6nH2hnwd9q8xTb37Z/JRun0frJ5qctdDMf32trKPK/JLzgm6H
O+t7qp19pIZL/YHf8U8OyWrPjFsPW5c5T5IgxQdq9c9mXkiTIcs3/Z387P+4
lb3yXub0VXTbX9v3yBt54Y4r2WWfkou+a1T3k5L5NyhTPG0=
                "]]},
              "0.1`"],
             Annotation[#, 0.1, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0DkvxFEUQPErEdsoNBISkdCMREnQobQFY0hsiX2MYkYhNJNYPoACpQoF
FRq9QoUE34HWUlkavylOzjv3vjf5Z5oW8qlcSURkMVUW8ZyIeMETXvUnf+G9
MqKtPOLD+dh8izdRat5enPOb+WBFxAwPV0d0mCd0Fy/qTh7Ss/YjulvX6F5e
0j08puftR3WfrtUDvKz7eVpn7FM6rev1Fa4xhUlc4sydFdT6roz+dr7hxuLv
e7fi/Ryv6Q27tM7pZr3OGZ3nnC7Yj+ttndS7vKp3uKB37Cf0gW7VR5zVh7yr
93DhfF8Vcc4NdrfenPr/TpD3jY92D6iz/+U//KDF3STu3N/HP749NhI=
                "]], 
               LineBox[{1690, 1740, 1994, 3116, 3118, 3117, 1825, 2270, 2271, 
                2204, 2203, 1691, 2898, 2272, 2273, 2189, 1815, 2269, 1814, 
                3098, 3099, 2976, 2977, 1673, 1728, 2261}]},
              "0.05`"],
             Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}}, 
        ArrowBox[{{0, 0}, {1, 1}}]},
       AspectRatio->1,
       Axes->True,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       AxesStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       BaseStyle->Automatic,
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{
          FormBox[
           StyleBox[
            TagBox["p", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}, {
          FormBox[
           StyleBox[
            TagBox["q", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}},
       FrameStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       FrameTicksStyle->12,
       GridLines->{None, None},
       GridLinesStyle->Automatic,
       ImageSize->Small,
       LabelStyle->Automatic,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "GridLinesInFront" -> True},
       PlotRange->{{-2, 2}, {-2, 2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       RotateLabel->False,
       Ticks->{Automatic, Automatic}], {270, -270.}, 
      ImageScaled[{0.5, 0.5}], {180, 180.}], InsetBox[
      GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyEfXVYVc/zv2Inivm2u7t7MLG7sLCwuzuwuxu7UVFBQRG9WCgmHYp05wUu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          "], {{
            {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXmM1dUVx3+PgRneMvPmzYOyiBTKKuhIFdxSZEfqAsOioiLDKlZBFG2w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                "]], PolygonBox[CompressedData["
1:eJwllF2I1WUQxufs2XN2Ped/9n/+ZxNFIlbQ3AvTGy8U0l0/di0TjdrQJBU/
KLS1RVMU3PUr+qAIKogu7Kat9LL1E0RBywvJiiJkXd29SAKDdr1I3fAr6ffw
XLww8848z8w778xM3djz0lt1EbGZU89JsohaQ0SxGDFcilhciTibj7iHbRHy
wuaIdRMiPkHfjv3rNGKlCMDcrkbsqkX0NUY8AX4ncg93nyLv4DyP/DP8v+Gb
gBlMIjrhPAffNk4n3F3oS7FdykVMKUcsg2Mi2EZibcV+H/y5gjkeIO/D/je+
HxFzP/I1OL/Jm3MD/iPgsga/SW+7Qw455DE4LmNrBXMA/i/A/Ar2F3x+xz6F
HIbQ89gvFnxXj/w0nO1wH8F/Bfog/iPYnqIEa+E7zt2P5DIMflHmnJX7t/hf
h28D8d8j3l583sb3e+q3p845ljPXXLUvcM6nrolq8wP8HdTmM+wP845xDPz7
6P+gp3zeCeRZcLQ2uOaq/RgxB7EPYD9MPQfh/JB4M/B5Bt/58K+Gfw3nJr5t
Ff/1AJh25JU1v3UHNXgReTL43oI5R/EfL7sXvgT/ClwpdzPR+9FXoTehX2p0
jVQr5aBcWjgL4Z/GeZSzz3c1v0FvOQr/MNjX8T+EPh98B/iL2CfXOwflMo7+
Gvhu3rQf/zH0rpx7aDd6X8290UY+H8C1nLt+bN34vIA8KfFfHYBzCfyH8Gmp
8x/1gp1ODdcU3SO7sV0oO9ar6CexPS6Zaw53n8M1jbvVRWNm49tPjqPk+jL6
POQO7v7MOcYx3l5J3Xt9nFOJc1Su6rHp6t/EtVgHRyv6hdS9sZ6zHHlS6t5S
z6v3/yOfLfAfhv9j9L8S/+Uq/mQTtjfhfxyu4VzizwA/gu8f1HeY9z+buRZD
3DWDnVX2W/Umva2Tcxv+7ejPVZ2DctGM7ES+xd2jomusWneXPcuKqdiqgWqh
Ge5JPYOaRdXoK/SlVXOLY0zxMv+9clSupWb34ju86UziGdIsaed0wt/bZNtZ
4u1FXoz/GxPc8+34t8DxbsE9pd5aVvVu0pv0tvUl10Izplkbp0ZX69zTd5EH
iHc/77sMvuMVx9IMn0A+WPKsKqZia4dol6hH72J7MnXva6feSLwDtQvVs6PY
r6Tendp5XeBPJ+4N7Vzt3ssV/6123gryv5r5r5TTUOaZ0+xppqpgHzS5d9QT
6g3NqGZVO/tf8DdK3gXaGdod2gHaBarRVHK5U3FvPwS/Cf8Fze4l7Yw25J9K
3v3aqdqt/wMF1djZ
                "]]}]}, 
            {RGBColor[
             0.4163702718130017, 0.27118867303713345`, 0.7022391031814863], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmXmQVNUVxpuZ6Wm6+/V0v25ZXBJAFlEElbBNQBlWRQEVUaQS45YhljFi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                "]], PolygonBox[CompressedData["
1:eJwtl3lw1uURx3853rzJe+S9BASZQkiCIC1ONcgRIFwBgRAVEHTqgQhMO6WC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                "]]}]}, 
            {RGBColor[
             0.49833978635500276`, 0.4137115217285557, 0.8174571719691439], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1WGt0VdURPpB7b+7r3HP2vdDKo4IgIUEbbMElICBKKBLQYkjA1gbBKos0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                "]], PolygonBox[CompressedData["
1:eJwtl3l0VNUdx1+SYZjMvMnMmyBVoYJYMSAGrbQFyiaLmICtELYuWLGFaqPA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                "]]}]}, 
            {RGBColor[
             0.5759436791079715, 0.5470434216260682, 0.9097751040884688], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFl32QVXUZxw+7d+/u3nPPPedcJhRFTXOYQBxYa6aJal1gyWFXYF/ADNNB
XEQD4kVEEhtJbJUphmEsX8aRbNiyf8Qyi1kQDVymGl8rN9NksgVqWQtTCFBI
+3z9/mb6487vuc/vefs97+fCRSu6vlETRVHnqCiq5Wytj6Ll/NqA2/Moaga+
gvP7aRT9rS6K7uc8Da4fuBHGfwD/l99G6I/HUbQd3NEsin5eiqLnodkA/S0N
UfQBNL9Fx/zEfMtj4yRL/8/klnOacy93y8Htq0TRPH6DhSgaAPcEvAuAF4O7
HB3LilE0k/Mc8I9CfwyaGQGv+/HovhcbpiHz1/CMheZSaHcB92HvT7HxReCH
wP8L3mcDzR3AU/i9hr2rqlHUi87x/IrcTUTm3cDvI6eA7D011q3/wt8E3yTw
d9Zaxwl0TMae9+D7HDb1cTcbeH7V/FvR2Q3cCf1p4KOx7ZFdS5D3UcH/t9RZ
vuIiv61usD8nAt9ftB3nN0bRgYJ1Pwn9ZnBvQ/MeNAXod8A7uxxFVe5/ifwn
se1lcL2cpUAzAF8N9oxRUnD2I/PmRsdXNLVBjmIi+HHoRsr2zdd5Vyv4cXX2
3TA++TLnWHS9Cu867l6HNx/Nf2wYLtvui4v2YS1xSmQH50l81QnuMfkT/l/B
O4L8w6npj2DzkdT5Nsz5J+6ngN9R47cfKvr995Xss4WcfdCl2PMCcCM6MnSV
OKvY+U/s2Qj+pdy2TsTG/dCXkDPAeYC7SfBWuL++YLz+XwEcFZ2vzyTW+Vds
vjJxzlSR8zhwL/g3YuuWDf/hfSn4EfRWODdVDG8o2Tfn8RuA7sUg8y+pc+TC
on0q3ysGisX+Wuec8m1Xbnhq2fXzcR2h957EtnaDOxTiMoyuhtHOm0bOLu7+
DP40vGOJ/XR4u6HdCt0XkX1dyX5dWLBNhzPnpnJ2NXdvYcf78Ka5/SP/KfcV
G+WJbFYOCR7Cxg+56wP+Q2r//AxdLdDW1NtHevPm4NeRzLk6nbMn+Eh5pBo5
oXqH/oGq5X8IzYSC61Z5uZvz8oLzaeZo29+PzG9VDM/C/o3yEXIWZe5byodP
Qz8187mJ+19UnUvKKeW0fChfngXNHHjP4f6ukvPvGD6YJV8gZyXwQeAB4Kfh
K6aO7ZigU/mkXBoD/gJ0bQD/ALgnavz/cNkxHkTOoSBnL3K+V+f+ptioPuTL
WTXukeIXbyuyhpB9O/RzY/eDu4A/pdjB+yV0Xg9+HXZ0g1sXu/a/w7u2oGsu
ukYS+1O+3D/KdawamRvycVnBvlgfu3/uQf6E0a71p0quYfn+PvCfb3DMFC+9
R+9ayvkyv0FkHkDntKrfMyn0jcGga2rV/F/gvDV1r5qMzUcrtuus2PmzO8R6
bOaZ9QNomzVHoLkUmh7uvwZ+mP+fDTl/WWxfyCctnGfK9oN64Ru5/Tw+9BvZ
Jj93ZfbbvMw9Xb396tT9982C67E5zKObM/fR7SFG11ZM8zx6u4J/36n4TerX
kqW6aahzvTzKXQb8Sex6rOLefy68HxVdS4p9d+o3tceeG+onD4W5qP76FnoW
J9b/o9j29Aebphc8F+SjlcEPzal75IGQi8ob5U9n7LzW/JLc1WG+a46rDm4J
s2kcdGuAV1Sdf8rDxsR5oPj8hPuOxH3mEeAf5o7Nc4njc0PB71nD3Z3IXZC5
p66tc/2oZ/QEGtm4KsxdvU1vvAk5pcR1MDmxDul6J+S1+qny9qrU7+rQ3E89
a5tS163e2QZ9T7B/BjSL+Y1CThv3Q6lrYDvwwxXXovql5uDaBueQdgjNwyb4
lqXenYag780dd8V/YsjhI+gqZLZNe0Eh9Ez1efXFlpDba0P+qw7UC1fUe2Zo
9qoPS19ziOOPOb+KriuhuYbz2czyHkbv2bH1Sv828Ht4y05wn4ldF6qP3jA7
NENUz6rreznPDn1P/U+9QbFRXDZl3hd6oP92Yl/UIueism1YgA0nMr/nOOc1
sXvKmYp7l+IlX2uGaZZdkHrHmVDvfUG7o3Jtc+q+rP78OvAzFfdG9drNufVK
/+zYPed3Yc5/t2ieTnTfBtyhmcJvE/A9sd+quan37wg7p3bPySGX1Kc7Q80q
hidz5/+p3L6XD+X/haEeVZfTQ22oLuaEXvFc6n1UPVO7542ZbVuceW+QP9u5
/0Rsv2pu1GX2wbyqd/PWsKt35IbHlZ0z6iHKD/ljf+3/912dt5Xcz2bUO4+H
Ms/Qv2fOS+XnjSXvYupB2qmWhl59PjbMTZxrW1J/G8iOpzT7Qqzl+1X8tkkH
NLsSz1nN3rYwE99Wz8xtw7ngWlPTryx5n5JOxaA/d03vLDv+F4ddV7X+Zth1
7yg5n5XX76bulx/Ezi3l2CnOgcS9Qj1GPXUw7CTav9XHXql6Zmt235B6P1Y/
nIPeuxPbou+Sq6FpR+ZXctdce6i75SXnvHJ/UphD6+Hbl3q2a38cDvND30lX
Qbeet8zPvDerfmYl9r3wyu8mdF/E/53a2UKMFKvWzPNzaea+vbfOtioesqWv
4l1T/XGRelvq+dDCGzckptV3gPi2Bd6W3Lmg3nYedzM1c8FNyf2N0aRvqMQ9
eR/nvzPPnncz73EHwwxqi73P7IZmWph9moHq2a+GnVbvWBK+axrUY5Ffn3tn
EaxZI/3NIT/V++VP7YQ10JWF57w98V53CTq3lt0z1TuVP6JRDk2pmOab0D6Y
2s7fEIvjwE3QnQI+WnZdaq5qjggvGzS7OoreIfQ28WquHEv9rXGy5FzWDNRu
OifUoGpxaYjRwczzTLn3x9Tf1povqlnNB9WLesXB1HvU74OP1Ys+nuXQrww5
dqrs+axdZknYh/UNd2tumjWcXbHlvIKc/wEWfA2Q
                "]], PolygonBox[CompressedData["
1:eJwtl2eMFVUUx+/Wx77ZmXlvbVQVrBRlwQQjGmlrAWQpAhpiQVxapIOIikJA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                "]], 
               PolygonBox[{{4180, 1656, 2913, 4173, 4174}, {3369, 3368, 3743, 
                1296, 3744}, {3907, 1438, 3908, 3591, 3592}, {3105, 1867, 
                4440, 4434, 4435}, {3592, 3591, 3768, 1314, 3121}, {4174, 
                4173, 2912, 1655, 4177}, {4435, 4434, 4443, 1868, 3106}, {
                4442, 1868, 4441, 3368, 3369}}]}]}, 
            {RGBColor[
             0.6362102393771445, 0.6438750146298694, 0.9111489960390633], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlnmIV1UUx++4zEzzfu/9fm/S3IpycnCpSAVtxQojJ2ucXNKMQh3MZVqs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                "]], PolygonBox[CompressedData["
1:eJwtlmuQjmUYx+9d7+7qfd7ned93Z8QuElFUZmhGNSoyZnKotU4l0mDDLqMw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                "]], 
               PolygonBox[{{3937, 1456, 3936, 3923, 3924}, {3924, 3923, 2891, 
                1640, 4153}}]}]}, 
            {RGBColor[
             0.6964767996463175, 0.7407066076336706, 0.9125228879896579], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtl2usFdUVxwfuszNnz5lzLq/CFUSRWg2RECtgENpoA1FaCuURvCqCscKh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                "]], PolygonBox[CompressedData["
1:eJwtl2eMVlUQhs923Pvdu99+C7tIkyLSbMECmBX8oZGAiiAl9BaFBVkVpKyw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                "]], 
               PolygonBox[{{4118, 4117, 4127, 1618, 2846}, {3589, 3588, 3912, 
                1440, 2678}, {2845, 1617, 4124, 4117, 4118}, {3762, 1312, 
                3763, 3588, 3589}}]}]}, 
            {RGBColor[
             0.7567433599154905, 0.8375382006374719, 0.9138967799402525], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1WGtwVdUVPsm9Nze597xPCAEEQeqTMLU8BI3B4IwitioJIK9IFayWFhKw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                "]], PolygonBox[CompressedData["
1:eJwtmHuU1VUVx38z996Z4f7u73dfw0uEQBJNcJUCQZIJutSwMsJIHiMovgJh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                "]]}]}, 
            {RGBColor[
             0.8114669610811848, 0.8632834917403105, 0.8921525331991274], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFWWmQVNUVfnRPT/f0e6/fMlhGFAKGRWUQIgwgoJaYIgikgqYsB2QGBpFF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                "]], PolygonBox[CompressedData["
1:eJwtmHeQV9UVx9/usoX9lffe74caUAgYFBUQAtLBjJggSiZBM4alLNKLoQQF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                "]]}]}, 
            {RGBColor[
             0.8655904225586761, 0.881332223972352, 0.8679052709590109], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmnmwVdWVxu+7j/fucM6799xzoyZGwAdEbVQUEhElpEpFQeWPTqI4lIgD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                "]], PolygonBox[CompressedData["
1:eJwtmHmQVNUVxt8s3T3T/aaX12JpkE00VthBWRSwIoUkFKRUEk0g7BCWKKAM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                "]]}]}, 
            {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmGuMVdUVx8+dYWbumXOZufeMrU3QNk3QYn0MD/tQmmgMNNGUWknEdkj6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                "]], PolygonBox[CompressedData["
1:eJwllVlsVHUUxv+d0nam97aduZOoiaIxARO20gU3iNGXmmCiUR6qQtQEiqlt
sNEEopjAg2JxiRtFWrWUtCwtnbZxeUNbFoVUJbFUon3iQSNteUBDQESh/r58
Dydzzpz93HO+/53r29a8mAohtEPzoCPlIZzn98vSEDqyIZyoDGFBUQiL0yFU
JyHE0E3FIZzGuAL+kziEdci9ZSFcRR5Efgn5YfxT+RBW4v9OkX1WwQ9Hjv0F
tIv4E/jMEDvJhPA4vvfnQqgn1jhFdaK/hr4q4xx/Kx80hP0wNEesOuyXYN9C
vFXYL0tc6yJoKfy35LyRcg/qZU1VCI3F/u8J+G+ghegmSkIYhV9BDRvxPQed
xD9LjgPoX0DeiPw185nE9lFqWkF/t5F/jHndSg3z4Yv5r7XEMygQKyC3ILch
DyA/R42vU2s78V4jXiV0C7o/mGcVfAc1duA2hr4feQP+w8Q+ic8gvrPU8yf8
RegX5Gb0gZraiTFK/LLYvqPQIfwj7PcVuacNyGfx+Y7eP4Km0c3D/jj8LDX2
ot+auLZx4m9F34jciPykCL6NXLtI2Y39DP3G+L9M/B7m0UgtRchHU/4m+7Cv
gZalPeMpfA+g3wJfwP4Z7NOy16yhIWz7Y89KPc8h/w79i66FmCsrQvgx8be4
iv4y+fcwr74iz7Cz0jWoFtVQQaxTib/lBexnsS9kPcvn0Q/A38d/2+GPYTOg
3olxmv4WYr8EXRP/NaPbT44q5vFp4t27iM3N2DYgNyCvQ3+J/spjx5KPfNeK
NDvqexq+O/HsNdO98GXU8BD1XKLmTdReCz2S8c4cItZychzDfgf5quGr0Q8W
26ZO86am7eQeId5nxBuLvQs/UP8p6u/CJyLWauyXYz8RW/e9dgr9K+z8Ofx3
4vMqfIgdSzemW2ut9G5q57X7tdTbUGqfGvh2bDrTxgxhxxn1m/JNT8L/RLx6
ctci1yP3UW8X/B7oTc0y8befxGcw8c5qd7UT2o0h7LvVG/QWuhPQVNozO564
B/WiHMq1GHkB8l3Qjcg5lEs19kbGHGHPV9AIcgH7ZnLn8P8P2230MKqTQr6i
3mLzGehyYhIfQV3oKiJjnWYSEfvZrHdBN65bPxJ514Q5h5GvR94t1ahadcO6
5b+gC+j2xq6liXrXJ86hXMLAfxJjlLCqC/st+G7Omj/DfzvQXcn5NoRJb9DL
U4lvVzeqW70jZ6zSzdye803oNoQ5m7HvKfeuTfPfNLp72JnHMsa0w/ifz1mn
b3CU2LsT36Zu4OPEN63bFqYcxP7uvLGyQP/1eWOysPka1Bob44X12pnPI9vI
VjnvhR8vNzbNQD30tzvrb9dD/eXYr670W6Qd165PZT1LYbawe2nOu6Ab0a3U
5H0LuiHdkm5YtyxM/RXfusS7WgPVwl9P/DYJs4RdUexd1RtVQBci1/Yg/qX4
lyS+JWGysFmYIezYT7wP0TXlfeu6gZ3CsipjgzDnXXz6c35LhdHCavWoXnUD
b2M/kjU2a2dH0WWyxmK9sWn4nyPn6oM+wL448tvYCj0g7Mt6V4R5ZyPbyFY7
Pxm5Z/UuzN0Uewe1i3pD9JaoR/UqTJqj3vfQz08Z499PfKO6Vb0Rhcg5lVsY
mEL+LfG3l8825P8BekYpyA==
                "]]}]}}, {{}, 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl1ElszUEcwPGpWqp9ry0OEmtcqS72NZGGg0RCe7BUkFQFEYqEKElPtUYs
sVUtLYJWNy4upZZKG+FgDc4kpY5ijbY+E4fv+87Mb5n5z/u/N6G0vHhbSghh
lI+6LIOMEAZnh9CfHsLSESGkJkLIywwhF7XWPg8LoRsPh4fQgcd4hCFqtsov
wyHzCr6m1wHjq3yQ29Sfltdifopb+Qyn8xHxZj7MTXxNbjm+2KvQuYbKS8NA
sTnOMhdFzlYlllCTxGJr55Fn73zkYgoKcFNu4Abuk1vP/ZzQb731Rr1LuYkb
0Gb9Fp+VV2yPIizFbPMn9uiId6J+MnKwxfpHrlR3jI8jD/n44DlK5L/n+3q0
Y7feVWK7eL95J79V+8x4lmduEEvXs4yzrJ/kN3yCX3OLXpX4YV4t7zuf59/8
Bz9RY/6LB8mv1/OtPT4bb/ec3XxJ7DKWYwVWxvtQs1w8yQNQay2F63iKHnP1
2CM+j1P1mM8DuER8Fc7J3ewZjjrbQc88SU2v+ETu4xxO4Ytyg9wa7je/wCPj
HenXY/6Ov/IHzuYN4qvtW6jmufF3fX6gyj471Y0xHovRGI9xyFR3TqwaxeoO
OFdmvM/4fVm7p3aantMxFTMxA7fkpsZ3gVPiuxHvIt6JfhnOk0AB8uNd6FmB
wfGesUleu/wkP+Au53jJnfyCp8Z7RAG2mn/iOUm/Az6LhViEb862xBk3qltr
n3XYZ31vxDlazdv5rr2b5PyN36V+pZwR32kucYZpcW/jLvTI26XvAn1Poz7+
bsVvcho3cwsaYw/zJh6q12x11fa7Y7xDz9v8Kr6HeIllcnv5Oq8Rv8GDcMXa
QL7KT+1bm/X/P+YfrEGXEg==
                "]]},
              "0.45`"],
             Annotation[#, 0.45, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV1Fdsj1EYx/FTQVCr3Fo1EyMu0BIjIWJLhDtpUURbMYJat5SIGSLErqCt
UTMoWiVaRWoLiVAkasQILqxSPufi2995nud3nuect+/7T54+f+K8hBDCGH/S
EkMY2zKEdDqOXm0aQssWIVyhbengZiEMwUPxzaQQbuC1/CJxrvUgtf10nTjY
n4B6qGoewmX5S/KltISW0T78j9Xfm1etzwvUNAlhKf8bOqBVCC/lXvG8xED+
72o/kINFqOVL1esPreP9i2RxB6zWN4m2wnf5X/iNfebPjeeltfFeMdZrWOsQ
5tACc66oF9I5akfpYTRTO0AfmVUcZznTH5SZk8WfjRHyH+hHFPBtcIcS9SK+
UjpMj7HmDKU91LrjvD1n1E9jgP6J4vXy67BD7okzDJf/ql9ffb/RLzyf4530
rOVZQuvFZ0N/iX/S3zRDj0bWdWr/sEevI3rsjveis/XKw1/rOjR1tkSUqleI
79Byept21asLOuNV/N9ghTPkmLPVjJUxxha5w/bUWu+ybwqdiml46gwt9L8m
35yWx3eM7rN/lXoezacN5Q/QQziII9hpb4WzjuavUn8hrka2WhYyUSQ/Sb0+
0sVpUaPXuh3a45k9bWmbuI4e9Wr6HPP55yETZeJeapdpT3rMvmTrDvEs7jhF
bql7LnDm5TRDvFt+D/bG95a/E2/H+BzE09SX8W3jn0l7i2fQCvVypPLfdb9u
1vn8WzzXzVjM/1qtBgkIOIV8e+/xF/IWYDvvNvTzrhTQQpyV78eXgsbmnRKf
xHFc1Lcnb74eOZggV8fTH2vl18TvU34HfUJL1C/peRGV9hbTCziHG+LzNNm5
0vnSMBkD9cqWG+95ZtFUd0vBLbUK/nLk2vtJbVX8Xmklrsfv0Jmrzb3DW4XH
6pX8Kc6TihrxQ/Eb+ojO0jfJuj5vA+w3u0iPPHqc5up5Iv4+6ZmlnomRag/k
72OI/YMxCO/wFhv1W8O3iS40YxT/f0PFyt0=
                "]]},
              "0.4`"],
             Annotation[#, 0.4, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0b1L1HEcwPGPhTdkD+edWtFSSw3VUhmik4s5N8TpWZb4UFBetR2FSU0S
loOUFUSLLg4XPUAmNpwEPtBSYJZEESkJDvYHRL1+w5v3fR6+n+/n+7sDXYXT
/RURUcLeqogj2YijyGciOpCSq94VkUF5e0Sr2tS2iIM7I97wZz3LWEJO/Quf
4d365rmO5/iR3h/VEd8xpeeQ3DS/RZueHDLpiEpO4bL8FWTd35DU+NSOiJ/O
1dglixPiRrUmfNW7gnb1fWp5/mbHNp515yKXeYH36H9inz5c93tT7jDazcth
Tv4Cd6FT/jyfw1P5S6g39ySeo4RJu923+wju4h6G8S/Z1059Zgy4+yLf4m6+
yb18g3t4vzkPzekVHxe/8oZj3CNuUXspfoESJsweRzH5v/gsOvBX/3u99fJD
7p7W+5ibxLnkW+CB+LXeUZ70liLy+lLij/qeJe8Xz2NWXxlp51a9Yw237XPN
PXe4wBtqDfIf9F8VD8qPmVPgZnF/8u3VFzCo95f7arkOW53ZkrzTnTXI4pN8
i3PLfi9hRv8av+O0GUPJm8xft9cf/s2b/B8AS2HA
                "]], LineBox[CompressedData["
1:eJwV0L1r03EQgPHLFIxRo50SUcik0EXNYsFSVAS1S5upJYOYWRMMVLAUipR0
aSUiuOnmJCptmiG0/0A7tpsvVdFFNBqNFgVb6CfDw3N3v7v7XpIvV4uVRETU
UToUUTgakTwYMT4QUcQYUpmISdw7FjHBt49EVPBZ73k+nY64KX5s7r58Dqup
iFv27aGKOyjr+3Q44pS+irzJoTeBYfUL+GnuC3f5u3oHM+Ya9g+aaXNL3lVf
4RPuO4lfbushrd5Uz3IOKQz5foC37Fxy/zJeyl+gYWfLHYv8Sn2BS96f1nvF
96R8VH4dI/qeyWf5OV/ir+oX+ZzZmvcLvIFH4nXetCPr5hx2xVfVr6Fq7p/8
L3bw346MnjP2nsUf8Q31tt+yJh7hpzzPT7jOv+356M533tnGG3zAe7y2r+6N
edzFFN7a+5AfmMmLL9vR4W843v/vuYda///lH9gHL4xPjQ==
                "]]},
              "0.35`"],
             Annotation[#, 0.35, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0DsrxXEYwPHHIHK/hDO4K3kBYkN5AUoxycAkuXTk4IhNWUjIYjLaMPAK
DBgwubOxuB3M8jF8+/6e6/85p2Foonc8KyLGMJoX0V4c8V0QUVcUUYvmfLXC
iCRP8hT/8o+eTvUWcVK8a+7S/HppxILaGi/yBo/wl95vvOAZB8hGysxrWcQ7
3vCJD2yaO0ROecS++SPvPZ4Rp5DGlflp7pFf4EWsumWe293Vrd7GK3InnMun
PCDfxcPcwTvyGfvn/YY0Wksi+vgC53hyY4V6JcqRQBWuzW7ZccXjfGzPMi/p
HzRXKe5w2y1v67/hhPoD3/nGI8+JZ9Fvx734ixu5Hmfyg+LU/38jXvPOcI18
NZq8/wDZwEEv
                "]], LineBox[CompressedData["
1:eJwV0E1LlFEYh/FbLJJ8G53RAmlA1CStVS4yaNkHMI1QMyNXM8JIESrCjKgL
IVwk4cKVpC7aBC56UaidjOjCUIwWbcQE1/UJ+j2Li+uc/7nvc5/naX0x8ahQ
ERGreHM14jPOaiMuUhF/uKMuoh1D1TL7xfqIX7xq3ybv5wUe4BN5xjqNo6Rf
9oPP+ZhPed/ZAWZRQtG8j/ik9wsKNRHbPNcQ8ZX3zCtjzfqB/ryeS9aXMSVf
4aK8Rn6f+7hCVomyfZe5PdzJd9CNYbzHOtawiQ3sqNvRv80PueBd63jtrhnv
meQx75tOZtpP8aHzHC/pz3Ovvnv4q+4fXnrjqLzVnafyNh5L/p98kOf1zeGG
vJmznOUCl3gWy2pbGiN2zbrljm/W3/HMG55jFOP2eVSp3TD3WFartw5XZA2c
Qn3yvc63nOfNmOQn9m/VXNN/HR+Sf8Ad8qfOb/IIv1P/ih/bLyV3qmnEb/VN
nEEaP3GCnPq0eRm+rf4u/gP9TE7F
                "]]},
              "0.3`"],
             Annotation[#, 0.3, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwNz7suBFAUheElEWTG/RKU3kAjoVJSSIQQ5ZjRyBCXTEEhmV4hxhuQUKAb
0eiZSLSCRi1RSdR8xZ919tpr73PORGV3eactyRJOCsk9CoNJEYc4QKmYLPYn
s86fPcma+qw3GXMeRxd/U/+YX6WrtKU/ojeKb/UjXaB7/H201MMDyRPdMDON
Gaz0JWX86NW95Zl3K1M20+meCr1Qv9h1RS/xIXdKO8w06LpMCX/dydGQj/Fq
dj7w3vGGKb2q/Bx/Hu28Jib5X7RK72lD5o6+om7Pjew1as5Nb/iV23b/ObZ4
/3RSLXc=
                "]], LineBox[CompressedData["
1:eJwV0D1I21EUhvGjYxNtFVxqVSJaEyFLwU0onRIKapFScTTQ6mRLi0M1irrV
Nk5SMyRiFQfdHcV+rB38oJsOMTiIux3bX4aH5973vLnnT1KFt+OzTRGxip6W
iIetEaVExI3zF77mSS7J19Ht/uleRK/zmfM5rsz/8MX9iEv8dq7rHPHJg4hj
rums+E3SuQVLeoeck9/K8/xd9wcmzU7dK+bD/Mp8Alvu0RZR5YT7JpfxS6eZ
X8jG8MHuPfzTbWqPeOzNDNI4lxd1t50XOa+fw10y4i/e2z0nz3izLh/kNd0D
fma2z2/M+zhr3s/T7u84pdfLQ3pPUbN/xr5leSceoQM96MIE5rGAj43vQRFb
3tj39gHSGMBr75SRt+s5dnzrKI/gp3xXZw998id2F2RfUW38b3gp3+FvOJav
6XxGFhe+c0q2gYr5f1wRRm4=
                "]]},
              "0.25`"],
             Annotation[#, 0.25, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0b9L1HEcx/H3WThopqnVnRV4JyKmgzZcU+DQ4AnX5V1DnJuUivRL0MUU
oqCo5ZYSSYiC/oGWGgJdSgdxaGhqCKygXGzrSEEfNzx5vt/vz+v9+X6/fNPj
d4t3EhHxDGONEfvHIyrHInaaIn4jpf9ZqxsifjRHfFHvyrXyI7N3eGC+qS+Y
P5Qf5S39N/NV/q5fNM/xJI/wx9o+j7dEZHERefnr+HsiYsG9a2YrctfsfJJ9
wZ/5iPOjOHBexwl8lX8s+wQluSL2fMc+6lp9HO5hwP4MD/Ir+x/4v8x7nrfb
xxfs9vN9/SyX5TLowiXvN4RfnnnbM5+a3ZC73BZxk9/IT/GyzIbzXefr/Fy/
hCxuYdv+hPlL/FNX0S6bxGl0eMcUSu5KuvO8d/pT+y+Ytp8zP2lerz7FBX1F
/VZuzl2zSMuWOMNl7pV57bxTX1UPyA+ipL/i/CrOqof5HBe4Ry7PZ/Tdsn04
BA0iR8w=
                "]], 
               LineBox[{3320, 3646, 2861, 3456, 3149, 3765, 3150, 4465, 3907, 
                3592, 3121, 3767, 2939, 3773, 3774, 3299, 3772, 3770, 2728, 
                2679, 3677, 3019, 3854, 3020, 4361, 4362, 4357, 4360, 4359, 
                3598, 3502, 3503, 3685, 3684, 2883, 3501, 3034, 3938, 3936, 
                3923, 2891, 4196, 2951, 3521, 3967, 3343, 3342, 3723, 2893, 
                3529, 4666, 4667, 4160, 4161, 4158, 4201, 4199, 2738, 2694, 
                3354, 3059, 3552, 4069, 2793, 4399, 4211, 4178, 4180, 4174, 
                4177, 4176}]},
              "0.2`"],
             Annotation[#, 0.2, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwVz71L1XEUx/ETNfWgXRtEbWkJEykpp4ZQUIKMsBvXB4KKfCAQNRLFRqOi
BguRcBAJUvMP0EVp6ZpbmGtBS0NYwlWzNLsSvn7Dm895+JzzPd9Td3vTPQci
4g2eHY6Yw5kTERVYTkV8PRrxib6g+YKIG0URh45HjMgn1b8VRqwci0gfiXip
nxJ36Hfis95z9YviRtokb8OWuUfeWVaf56/31gJd4XlHP/AsoZCvILmBNytf
xDWcM9dPB/BfPOamf2Y35b+wzZ9xyw7dSmbEWf0sfU8fe+M8rZZfoE/kg/Sg
fEg8nNxHz/rjLh7YU6f3UK2KvuUdpTN0x/t/8Rvb+IOP/FPencYl3Md3O/PY
w4T+bX/OJXN2rOr/wE9U2lvrPzVYk2/ybCR/FL9CibhX76S5UnGXWoY2YVjc
rZ5xZw9PmXjGvpw/rGNC3qhXTHPq60jLn7rpOs2jAUVuu0qXzKwiJW93cx9f
M1qQxk20opz3tV337N0VV7jjDv8oZt0xh8t8DbiCDr4aWovTvF/oLd4RjNuz
D4cfY58=
                "]], LineBox[CompressedData["
1:eJwNzbsuxGEQhvFXIViHdUi2JC5A0Gok/BUkGksraDdhaxHZTpR7BRo9nUNj
HVqJEDfAroJQKZR+xZNn5puZ95vc2Vvb7Uqyiq1+Hk62ucpNnhlJZtGtXx9N
NtAcSp54eSCpm63wl/knFrCIeSyhQA3vaOMNH+jgR/6jrG8+5kYpOUNrMLnD
kdwHPvHHPb+Uk2ecqws3+2761CVMo2LW8F72/qv+k7Wp7h2zhys5FzKveY4n
7HT4VV/DuL6tv3XTwpTMGz6Qeck9KOzU5Z7i0Pwf1B4tug==
                "]]},
              "0.15`"],
             Annotation[#, 0.15, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwNz7sug3EYgPHXInGmNpXQlkliwmRsIk6LRGKWkEi+1gXYMNBFUoYyiIFB
0t1FUGcTIV30BgyVSOo3PHm+9/z/MuvbK8W2iFjFUWfEDSYGIz67Ix4HIr74
ict8xSd8ycfc6Iv4Rr0nYq0r4q03Iu17GB2piKQ/oog5+wrcsLukJ2+2pv6A
e3yYPbfzQL5l35LcMpp6f1GSv1A/5B/5lFxO/Gcuy+MYw7v41p0aEjfveMfN
KkbFGYwghyx27Tszt88V3uNTnnZjCmk9Q3iWn+UXtVck2BRvYcF7N3iRr92Z
9O8z+tu9cV7uHyJxMi0=
                "]], LineBox[CompressedData["
1:eJwV0F1MzXEcx/GvuVJCehiGQlJsmY2FPGw1zMZFjbrhppELm5ing2y1pKg1
k+Shbmw2NzIPhxvMufE4nRvmYdOFO0zNBcZceJ2L996/7/f3/X5+5/znNTbX
7ZsQESnMyYnYPy3iANqmR7SiOzviWm7EuckRE/Vr9eowMiUijQ36u6ZG7EYT
evRG5KQxavejXqn9RShHGT5nRbzTf48GrJDbwieR4/6S/MvYiE34Y75J7l9+
ZPYxHiIt/7x3KpxXOv80s4r79LKcJ+GivFa/sZ/beIAr+bncFxhTjyMhe6v5
drud8vbmRXTxadyQOchDuIKk+iq/tvNNxnF5vTJO8LCMm7inHlbf5Vuc5MWy
+8xfQDVq8F3GMvNjfEpmB9px3Rs7zBc7Fzn/MFPMO/Wa+R8n5HbLPcY9me/L
jZl3eLVvWYU1WGK33nwDBu326h2VW+j9lHcTzk/4i/orumScxRkskHWb72C5
vU88igHzs32jN+5fqt/yKz7EnXyEO/gw55srQB6eqVP6T3k73/feA9Rndt1X
eOMgL+V+byTdzTVb676It/Ee/+G3/zJTXaOexVu4VG8zz1DPt1+GcvzSX6df
oF/FhbyeF+qv5Xx1ibkPzv8BmsRqVQ==
                "]]},
              "0.1`"],
             Annotation[#, 0.1, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0j1I1XEUxvEjOfl61SGLhiRNW3Joqch8bxCxCMWpF0pciiQQHCoda1AI
HWvJ0qEGXwsUQcXNMpsquA4FUZAKUfcGCYGf//DlOef5Pefc3/3dW3Gj7/Kd
nIiYwJW8iI8lEUUFEVOlEZWFESl1d1lEMc3osyhVn5UrodNyj8191n/CseKI
Mv45dU9+RAs9qG+is7IzGJW/hjSvWv4CbUWv/FF9Bb6bqfO59TiPBkwWRdw0
98PZFzS4Sz320IRmfOUfMf9TrlH/xM4d3jbK+Wv80/xb/NvY5b+y97C6kz8m
M8DbkfvF307eRP/O/a66w1P9nvofvqFP/gzG8Qzrzv+kIt7SNvnf6uf8F/b/
RRcvS0/ZfTe5o/6N/a9RKHfC+xzibepr1AOyVXbU0kp6ks7TFbogv4gh2axd
GTszyW+h33C36/a81OfacwC7vH75dqxgGWnnBfwt2i6fr17lv7d/znvM4p69
97Fo75LzBZqX/CfkLtl7ER04zqvCI7MP9EMYRMqOD+Y7+OvJb2RuxI7/yVvy
h5Pvam6LVtM0nXP2EPuKc2Bw
                "]], 
               LineBox[{2914, 3837, 2915, 3571, 2962, 3221, 2814, 3796, 3147, 
                3148, 4333, 4332, 4167, 4168, 4166, 4170, 4169, 4207, 4398, 
                2785, 4942, 4397, 4054, 3037, 3136, 4931, 2689, 2736, 3397, 
                4934, 3398, 4961, 3289, 3863, 4683, 4900, 3290, 4970, 4682, 
                4053, 4948, 4052, 4724, 4725, 2886, 4723, 4193, 4732, 2946, 
                4192, 2945, 3505, 2885, 3861, 3339}]},
              "0.05`"],
             Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}}, 
        ArrowBox[{{0, 0}, {1, 1}}]},
       AspectRatio->1,
       Axes->True,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       AxesStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       BaseStyle->Automatic,
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{
          FormBox[
           StyleBox[
            TagBox["p", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}, {
          FormBox[
           StyleBox[
            TagBox["q", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}},
       FrameStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       FrameTicksStyle->12,
       GridLines->{None, None},
       GridLinesStyle->Automatic,
       ImageSize->Small,
       LabelStyle->Automatic,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "GridLinesInFront" -> True},
       PlotRange->{{-2, 2}, {-2, 2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       RotateLabel->False,
       Ticks->{Automatic, Automatic}], {450, -270.}, 
      ImageScaled[{0.5, 0.5}], {180, 180.}], InsetBox[
      GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyMvXVclM/3B2p3d6KY2I3NwW7s7u5W7PZjK4iKiWJ3t6IPiogFSAiIdDcL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          "], {{
            {RGBColor[0.293416, 0.0574044, 0.529412], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNm3m0VcWxxve5506HM97DDBIZBBQNKjOKXOYoXBlExSig4sCgRoyiIE5R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                "]], PolygonBox[CompressedData["
1:eJwtl3ls1FUQx193u9ttf/vb3e4WymkwRTFiqmgptBzlplAgFAn8IYhyCJgA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                "]]}]}, 
            {RGBColor[
             0.5035631736310857, 0.42279358154756813`, 0.8247992746745578], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmgf0VNW1xudfZga4M3On+EQUFFQSlgWNBfVZECPSLDSxgCAKiH8FK4op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                "]], PolygonBox[CompressedData["
1:eJwtmHe81/Mex7/nd875neN8f/N73JaGFl2yQolL5SotmnTbA41DcbVwh+4D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                "]]}]}, 
            {RGBColor[
             0.6225220497830355, 0.6218819027314022, 0.9108369474765179], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmgm0VMW1hps7dDd09+lz+kaDoCg4gKIoqIgDOMQQUREDggPg+IKiKM7B
KBHDIC5MjNNTEBUVEZAMjs+IEpkCTphlFEdEEJkUFFFEMfL+j39nZa171q6u
s6tqV9Ue/r3PbXv+8L6X1eVyuZPrczn95T5ozOUm5XO5Rc1yuU+SXG530Yuy
XG6F+gYVc7mnRbeLZ6DaEzVwpX4PVntInXno/5Xa99ZyuV+KHlrO5UoNuVxF
Y/6qudJqLtdO7ffV/6nm36Z3q0S7Fj0/Y2fo3euiv9W614j/avFfKzqwkMv9
UTwb9W6geF7W2Ac09lbmUvsltTfoqRP/4+r7URvqr/YC0Xc0tn/RMn0jnqJk
2VdzvqX2Jo19W3Rwg+V5RTzH13se5Fihd9+pf6XoF5qn1FwyiI4uut0k3mca
PP828XcXPTvOZKjOIRNdXdL5ar2bte4hojfquUHzjxI9Wc8v1T5JdJj4Wmps
X417SHOeqv4uGj9P63Uqeq43xHO8zvq8NJcb0+D+D9XfU/QXerpzoZprrNbq
Irqb+HLibyN6jsbm1d5T7R5qr9T8W6teBxmm1ftOkf8Z0W/Vd6HaO2vOZnHX
k9SeWXP/pWWfxU4aN0zrTRXPAMnUVjxzyr6rq3SPZ2ievfUsFl/bmvnbia7T
2BY6w7WiI4tuJ3o3Ru9O0O+xovWa73SNXaT+PWu+C+5kvugu6rtO6/Yv+/e9
6i+rfb/aF6qdFMy/SHIUNMdhjb5baDc9PdU+t5LLfS56juhXWvProuXcXPTv
dZq/UfNcJf45ddZH2uNz5j0j9tW36nY/0etFf63nIfEcIJlb6X2nmmXct9Fy
87QK+Ve2yOXuFO9aydBFa/USX2ut9WajdbtbM685PNZtrTX2U3tX0THi7xBz
DtKe70GP1X9gzf0t1e5WMz/jxhWiXW87Qc+nZ76DVH2/0lpbtK9v9AzPWU+v
j738RDxb1T+00e0twQMv7Tcl88J62zjz/Knsc/9acq2Qvp0o/Rgq3du15rV2
E+0ombqKZz/Rj8UzEp0W/05V68yHmuOIxLreW3L+TXMcpPbQOvuAjrEX7gD+
YWHb2PhknedT6usrvnbiX1Vvyl6+1trdtIdLMusBMvxMdJNkOF1rXCs5p2vd
f4m3UX3P6H0fzbNXne1iWZ3v7lyNP0Dz3CB6X+L+JyRzg+bYp95yXqBx8zTm
ELU/1TmtCju6TGOO1Ng/iO6e2sb2EJ2vvvENtut5WnuY2jtp7gPRF439jWTq
oP6XNOdS7bW12iXJ8rb2+xu9v17Pc3W2qd8WrbedxPOy+D+q/tfe6D9L6x2l
db8QbYh+bHBOzfSoLNaMOfEfayRPB707RvRRdKHONsJazHERNqf+o+psa5wv
djcybxnwUSdI1nfU16ti217UYP/YKvaySPIkOsfO4r0Cv655p2jsS3q3f8E+
F387Vu3Fas/SmayUzJMlwyeiq/Tcr/anoitS38VqfJJs7UO1T63YZzMPcaFD
c+swer13ybGvqHU/Vt/yiHf9dRbt9P7KzLbVKux4YdV69Z3GXaw9vqB3G5uF
jdZbPz9IrD9fVKyP6BO6NEtj71f7z6IPsZ76npSc91StS1u11uoW3l9O7ydp
/cuL9tMT1R5edOytqD1G7XLBcXh4yPyE9n+J2ldpznYl28Oiqv0ifhjfuED9
7cVzrnh/ljmmfVD2XMQ5fu8qnkc09mmN/b7Rc7avc5wg5u2v9pU1+/6t4r0N
v8XZ6fflNfuzr9R/a4PjPbEePEGbd/fqjkbo96bsv/EV2e5s8JmwVp3k+Dn3
m7Of6x5x9h8Fr8XaI2qWpbFs3p4RExfUvA/2t7vkaNL9fKm7mK/+m8QzT/Rg
vb+xaF8MHaVnrsaOE725aGyAb5iFX9b4l2vuXyx6a2K/cprokqrlba61xifW
sZtFP1H/6xq7SnRCYl9+jGg/yf983jZFjL08/EOrgs+RMxxbtBzI0EL9f9U8
85v5nMbEWSHvTSFz13qPQW+4L85wpPh31t7v0++ZkmFi1f0/SM5FBZ81a3XX
XbSRPP24T/HvrHGf66zO1+99NecFol1r1u3DREdqD601dkrFuk4/ax0Zfhv/
/aqez8BXokfrGad2D9ErGxx/t4t/WGr/Txy4Rc9r6rtNMrZU3416ynXGn+j1
DnyTuL9zYl/EnDW9u0Zjn9f7O6rGn+xlSzNjJeQBR+FTe4BRmxlrvFfv3xuK
jmHgRvT9mJgT38yd4KOWaf7mYMnU98c9vqe990iNc2/Rui9o3DrNcbH4XhTP
/vo9Rzzn6N3jYFjREZrnRfHfpfZJGruv1jgRXJc5frRT+07p8ZPif11jD0it
oyfqzA/T2B4a25A4xuJfwavYAfbAPd6eOqZ9pTlyal+ivlc0z7+13hqNObbk
WEqbOHVywZgQ28RnM/Z5DW0FRtdaB4n/CPG/hU8Xz8Gp9axP6MK2Rt/7gJLp
lMSysy/2ia6hi+3DptBPxoOj0WPs/iTNv1Q8vcRTKzgnIR+pFozR0X/ou+rv
XWe/h58Cb/1Y9Xkv0flNSX3HxM9a4n1chg3mfbbst4/WPaW5fxNriblgXWyQ
+8a3DCz5zsHve2vex9CBsn3s9jirXORF6OT81PgTHPoe2EvvizWvjQy91NdP
7dvF0zdxLLg98Anx7JEGj1kevo+zGtxo/XkssAS5QZfINfCD+Dv86K2BG/sk
9hunJPZH+KVN3HvmOfsnxmzgtYdCZ24L3I4dzAjbGJG4/WvRrOB9oXPVxLG9
tfbYTX3X6GmMHASfi58+pMG2jV23SYxhu+gsPwzbOVry9NNZddbZ9RV9v+D7
wh7fLNgPgOHAC+AJfDjxfFvE1BX1tktsr21iGfYgV8t8j8eqvWvZciLv4MDG
YOSBYYMTyrYJZFiqtQ4sef07JNu14pvO3kSHiP8J8d0h/l6Jz/kE0fPVP0v9
azPLOD3k5A631fseZ1etU7nMOAV9xyezj+/DXtYUjQvxL5sCH5J3rIp+2m1q
zlXJWeHjHXrZvkl2Jbp3k/0iWAU9XFk0dqEPnLAy2vmC5wH7/TtvLM99PCz5
hoCxRK9KjenWlYzvejT495zMOBnMfmjVmO1+yXN4aj0aXbb/RAZk2pS3Pj0W
+BBsSA6zJW/94Ow6hV6/If5DwS6hz2A03uPHl8demPO7yBtb1Xw2q+N8vtHa
v0B3JeOCxBh1Pni8hfHyP3Wn2zTmWfBMxXnRjrxJtEvmPItawvviH0LeW3V+
0TpiGfWJrlEDeSoxBinrfMalxnHb1D5YY+ZqzD2JaxzkQadWLT/nQkwhp9wU
Mm8U/TLizb5N3kvHiu8WHnAx4zYGz6bIScl1Ose9Tyn5/YY4n7Faex/J8HTF
WHFN6NXBTV7rCPX/s9G5JTa5Z8HnRp7TOfz5Bsl+UdW+u5/490ude9ylc+pc
8Hj8+WrxLAELib7W6DZxAtt6I9pDUs/P/RCjekZMIf/uGrkBuIf7wsbmNTjG
gcE6Rrz7nDygZHnxJTdGzkXudZPu49VGx/f1ut9B6r9d/U9W7R/WaNzUqv3Q
6xG/wCHkMtQ58KFg2KMK3iO6AkZ7LeRfklj/39U57JLZZ84qG1ugm9dqzhlV
+7+lkZNdEP55W96x7z/xG8q5vqs5N4vnncTxjjaYjXxia6Pzyu15y/pcxCVy
AfxIIWLk3MB74FTOiNoJuRu5HbkaORv7maT1vtZ8c0rWa86acz6tYJ2nfWVi
f3Vtxet/GzJgu8Qe7HNa4AH2dVfqXDbTOdyksXtonhkVy8hY5Oxf8hyTEue+
5zV4zOfa11mNxnbHaZ4y2FhjRxd899w7PgXfcqbmvztz/2llx1gwCjGXfA1/
xX1MrFh/ydffKztv3VozjkA2sMSZqfNN8s6fZ8YTPUU3h16O1zl1LJv3MfH8
pWD+Npq3fdl450LNcUXmtVjz+sx+oEQtLXVt4hPRTeFz8D3LUuvXEU32fcQt
YtZLmnMvrTEgM3ahNkGcfq7os+AcppWNgXqJ55mSc8o1iXW/U8Fr78Dc2uOD
olPKzg2Oy4z5uK8X1T4+M0ZaWLOeDwpdH6v+CZpzcMm5MTnyuTqH2zLXW9eX
bfPwrqvZrhj7x6hbMBf7HKLfB6v9atk58+5RP74XX6P3jyTWPfIc9O/y1OfQ
v+J5WIta4SmZc54+oqP09FZ7VdlYjDZ4bErEqQdFf595fc4bXUan8REDCm6j
2/vE3T2gtfI114ILNb/vH/zjM7fXlO2HBsRYanHsi1zx9IrzrVGJ6yXd845Z
L1SMGcAO3Bv1OGoCfyu6NkGsv0/vluF/Et95u9jvv7Red/J5rf+D9rBQvOtb
OE8A770o+n1mPL9NtEXNfnUN9d2ybalt1CTw4+glcRp/xXrYzeiQB+yBPMQz
6LhoU1PfK+QBa4PzwHi/L8X+JPPpWmNv9c/VmgcWrH/kGtSbSlGzwUcgM2Mu
rhpXdG1yTn9d3nUc4iQ1EHLnpRHr0ZXRqfX/DM03IXX/EyVjfGIZOB//gi1P
r7gGSZ2G2uMHqWPy4U2uu+GDqJ1w59gF9aJT1D9bPJ+Kt0vZ880mVysb91+D
jaa2fXwA7+DprPbUxPkpdWL8/g7MrPP4MvN9cW/Eit/lHQ86x/xPVpwrt4y8
lTyNc+2qfZ1WsVw3JK6tUqcmf9+Sudb/beb+SuQ11LS2Rr2J2nCX0Elw6CEF
Y/7DCsZPYKeGsutQt2gfXxb83YK6KHkWbeogYF/i9OzEWIFzfkp0fcH4ivrt
sqprdvdrnl3Ef4Pak1PXbokzYEhqrl/G/My9MdrUljbGvjpqP99o7H6ZY/XG
yMf3ytweB1bKbEfYE/UwcgDwP7KsDXnIM8En4JQJ4kvIMUrOh4mB4IVzyXk1
55KSMSbrgiPblI0VHk4dK5mXOLFz2fo5quZcZlvE6x8zx03i559Lxmv7Nbnu
0rzgmgi1fGwM+8qJZ4nITxPfITVcdIv69OLAkQ+kzqt2K/tbDWdLvjA39Xe3
Q9Q/qehvHpwfdaa34q6p8YyO+h7fAhoDS4Mx18f5nFVxrjwmcf6E3nGG0/PO
3ahzMjYfd4cvfLfgvBMfsyjqBtRF34l+arojo65LuzHGTkp9bpzf71J/9/lT
ybWETyK/HhS1SeL1sMy5FnWIDTrTnOY5Qn2zMueLm2u2IXA/dtQtMwY6XHT/
iMvY6OP6PVxjZ2aOgdTwGU/9Er/MHQzOXCM+O7NfHB4Yl1o//BdnxiJgEmLq
9NRxsC/jMucnB2T2Q9gUPurusvOlQzPbXJewu/Mzy0vNCV9+ZPjSV8rGyv+j
9y0T14IG634KidfN05d5v9Sk22fOlzpk/na5IL7F8K3vuMhPyV8PCxvnPPCH
xCTw+PioscxK3W6r9a8ouR7VI2qr1+fts5gPGyE2o8vcHfo8O9ai/+yoMRNz
qakgP2dLbXtpnMnLEQ/Oy3yf3Bd4FZwN3j5b++2eWXf+rvvtkRm/Hs23krJr
+kdm5sXHsi61EvLmixLrfCV8CGeHDIMq9iHUC/AXfOtgbdbl+0CzgmPST8ue
hxrMjnpqwXkQvoVYRny8NHEtZZjoSxXnonMrxsHg4fYl1w6pIXKOnM0LcRfz
K66dba/aTs/KO65dl7q9WWPvLdmnLEycp30c+frLFfumaVXX2/Dj2MiI1P79
kZIf2mvE+yDffNVeofbjGjOZ73rqmxj5zJMaNzNvO8fG8c8/hv6w98Fxl29W
fX9vVe1XmB/fQu1nWt71H+ph1MWwB/zr5KgPzC65xnG19rK86jvYM7AYWJx4
TNwjjuCDqGdTV8HmwaHTIu+bWXLN62bJfGTF31kPbfLd9c47LlKPQw7w6P+V
nE/9b+r/IyjHXfCt+dG89Rbe3sFP7Q99Pbns+j77W0odsuS64QupsQW2vb1i
v0DuBnbCf2EL31U8F3MSI8H3YG3y/h3fohucm69OrQ99tNbVgcP4RtQz8osT
RLfGtxu+4bTQuAmR+9xedXt7C8d7YsbF0v27StavCXr/l6rP5YmqMSs+eWLN
uSgY7x3Rr+PbMd+QP4pc47qav4XzvXknsEzUufDB1H7QD3w4+kud+j/nBb1b
c64NH4WvopbNeR9LXlM1Rtxc9bdcbAk7ujrqqOjMxtQYEPzINwPuZw++IVSc
2/y7ZvvHDxyb+X8PpkVeOa/q+Lqg6tyAHGGA6PKa4+LHNWNEsOKZopNLrs9f
nfp718CINxv4hip6jvb097DPuVVjRLDih+CZkmMj/w8ytmIbH1PxO3iu0Fqv
ptax7mXjb2LkVeGf8A9gWmLO/Ig7a6v2xeur/t8U6kctNcfbVe+vWvZZXRX6
eknqGL2y5LWR4SeJ6zzUeNCx0RXrzeXimZK3H+D7xbiKbWF8xblIp8DefOOY
F9gDbIQNd0iMJ8AVYDN8KvgSv0peis6gO7fquVTtfNnfQrFr8O7i1Gv/Q3SJ
nhlqH1P2Pq6Oe+8d+yI/GZo5bl4oelCT61Ndmrw+e0IGvonNDH+F32LOHoEh
n41vjqP4nxX+D6XkmgE5Ofk4OkI/sW/Hd86Ca5t8N+UbA9+1wDU76rDkA1F7
Pavs2hw1un5lfwfrFrVr/CJ7Bw/8UDWmAJv0jj3hB17NvNYrmfHU9JB5nybX
J/dqcvzhjohBnQKb4Dv6Rq5Nzv165nj0GlgmNT8+nm/tYFJqGJzT4jirU+Kc
kWVV1AWp/fIdhhyHXGd9ybkftdta2fiGOs1nJddjqEOvC54h0pktqX078YRv
Yg/nrVePlRzH3k8cE6ZGXMAvTg1/uzLqfRdkron0jDx7asm1qWfRo9T+/FP1
PVw13p9Sdc0I2YZV/C2cfHBjxWeAjnFuyDIl5Hme+qPezRZ9NOp41POoIzwf
8YW8ZETkmMujzkoNnJosOefQmAM7wveSP3OnM/i/gMy2Q/z/Ifip6XaMeix1
2c9aOHbxHWli0bEVH/pxapx7Ev9vVvK3Gr79tqw4//9RvmJZzWM+qlmuhRGX
qS2RX6DP9KOTyMz/rNGm7/8BOYU6QQ==
                "]], PolygonBox[CompressedData["
1:eJwtmXm8ldMax99z2mfvau/33fvdoUHSoEEKjaLBlCEh0nCNkas0UGQoSdHo
5iLp0kRKJFMilyadBml2i6KBRg0UyVBC9/v7/M4f67Of33rWetaz1rvWM+1q
Xfu0v7cwCILigiBI8HtyLgiWQAwAd0wHwXvZIJhSFARp8KngL8DzwaeDa4Kv
iYNgGOO3ImRWJgg2wl8EvyH4S+gHoiC4G34LcGX479A3GX5p5ldkfgXWWwF/
ELgTeAj8R+G/gi5PMXcmeCK4iPlvQC+lzQKfwvhqjJ/P/FuZfw38hsi/Lx8E
HyTRFdwX+rYwCE4w9nPklWL8bMZfwPjL4ddm/Dj4PaHXwn8e+hPmJFJBEJUK
goXQJ1jv3ITH/A29jL4M/HLwl0J3pO8m9KnC/I1lg+DBnM/iFNr3rLcL/DH6
9ABvh67DniLklQFvhd+DNc+A3oOOd0MPQOYcxtejrz/0PPrqMn41/FbQx1nv
BXA3+H9AX0erzvrL0Od8+CtpveBtZPw45P/Cein4a3R+7PdDdGjL/DbgeuAn
wT1Z7xDj5zD+A+RNY3we/mzoHvCvgr8N/kT4xfS9Bb8c+HTwKPjf6ix1PuDl
8N+HXx28DPoO+K2T1ud5+M+hT51S1vEa1n8Ifuek9/86/Kngx8G/gafq/oAv
Qt+TGH8A/h7wvKS/54vs9UdwC/A6xh+C7k1f40Lvpxf0Ye5nf/jLGP8T9GvI
bJzwnZgOPYk5j8JvwJwIfU5Cv3TC6xezXnfGdGM/78HvBv2QdAKPQt5oxo5l
jVY6W+b0B1dFXgHyRjL/ZuYvKjkv7fEw+CHaXHhvMac1Y7sw/wfO437mV2b+
kpL7XZY7NgV9NnAHni2NLPAz6D+r5D0WgifCf7vkPekb7UB2X1rZhO/MXGQP
opWCnoCMb5FVlPHdupm+0axfPvLd348OFaCnRT5b6fQq9H2Rz+a4dIT+Dvmx
dGd+H+YfBVcDdwI/Ab4ltKz54DGMLwafDd1S34Cx/cF/wx+PPtvQJ2DMW/wM
B38K3s5+VhX5DlRB18/oGwlvBG05dM1yjOH8toNrQS+m73HoIbRi6BnIr8p6
G5HRmPX+Ffq9VaBNhO4n/RM+o6HgZ0PjDG0E9MC0x2rOaPAR8E1Jf8NP0O1W
8GjWb1cmCNqz/nR0jPkWW+D/DL8LeEnSd/ImzmMN+LyU3+yt7PVi+mYVeL1L
oHciL8P5DQL3Bj8RWjfpJN0eZc4i2V7ZSOiLuAPFhd7zEvY7RHemwHt+HHof
c8ZynoPhL4LfAR37lbHOM5D/cmhZX6BvI73f0LqE4Dno+nPatrON7nPOZ6bz
OBN5XZHXhDHXw59M3xL4V6DPykJ/oxXwF9AGQj9Cmw+9nzP5HNkNOIOVGZ+Z
zi7B+Qxj7ufIfwR9BzB+HuO3hH7vskGV0WVNZNvTir61kW2cbN1PjG+ErPWh
7fkJ5DVD3gWheYdo58J/Om37LRu8E33r0rcfed/BPwt6U2jZ01nvNMbWA++F
NwF91yDvWOi7XQb8MvrfRV9D6Ma01eBJoX2ZvuFk3fXI33I9/FLs50b6dqPv
w8h/RLaD1q/INuRB6E7wd8DvA+4LXomOr6Lra7RWyD8c2hfKnv6ssaHfXgHy
J8CvC96JvuPBq2L7ML1n3cGDyFoArqe7h/xN+KezQu99D60O+z8Ebgd/Dvwa
7P8eZHaH97tsPPOD2L5MfTPZTwvG/wL9M60x8zdHtt2SsQX6ffi1oL9ifhPk
HQjtb1Lo1wpZtdO2JdNkPxg/jLa8wHOGQ5eJ7Ut6If891uuXMf2HfD76NGXN
HtBH6TsPekNJPCIflmDsOtZrlnDMcAprjU3b3v8mn4rswsjxQhZ9LgPvjewr
7qBvH3QyMr2Y+Wcy9wjy2idKfJpsR0k8swJ8NrgM+M6EY546ikci+yKd+QKN
jR0rNWG9HtBH2FMh+28G/gW6HTrPR7dLaF3Y3xuMuUL3Af6b0LvgXw19Qu8B
/kvgZKrkDrH3z8Bng+vTumgt8BPIWg1/B/whaduHLvQNYX4TxvyVdPyxDV57
dKjAWb4CPh9+e/a7gPGjZPOkD21dkW2IbEmC8V+kbA/l2x6LHVto/cHQ/4z9
1iWjP/IbgY8n/U30beRT5VsP0XcGvDto56QsY0bGPlG+8Vf4Z8GrG5vWN1wR
+s7r7ssHyheWQZ/NKfsM+Q69Ob09+UT5xmoZ70U2aF/Wb1hvWT5WvnY84zel
bNNehK7Gej8kHW89ia4Xx767srmyvZfE9s06087oszq2rdjJnArQv6d91pK/
GPnlGTMM/lDaHPgVwSOgh9M+BDeP7ctl4zvA2w5+N+WYshPze6LT4pR9bg/o
lbHf+g7WKA/dmP1MSNr/HGZ8BfDApGOe8ZzlsLTfl8YUg29HRu3SthEBvDvz
tu2yX71yjpn0Hu5h/FPgZMa03th65NeP/Zb0jbqCw4zjgwH0TVB8C/8w9Ov0
1YSeGfsu16B9wtiqrPcTdE3kncz8Xlm/Z93JcfCL4G9MeT297Wn0ReCB4MfA
TdG5Ffq9wfi1rHcq4w+kHAPnlDvEvou72N7A2DZatvopxby8x6N5x/b76TsG
fVHGsmbQ1iCvDXPyKZ/ZTbKN4Eopx7iKdWWTZZufQV475N0Pvzr8Dax3H/Qg
+Lvg79We0Gdj5Fi5EWO6wV8PvwV0c1qf2DG6YmPZgO+QX0bfC96ntD/g94xt
K/TG9db1zfXtleNsyfnO6e4pZ9gGHpHx29J7+Jb1b4Nfj7nH0X8i/FUZ6yIf
Jl/WHDw16RyuObrWYv2vUn4TSc7nyti2Uj5evr4l46cn7aPkq/RN9W11Bh3g
L885V5wC/zPoAxnHrtrvvfD3I/Mczv8W8AHZd/oOFXr+A9B9tUbKfQuZexX4
pJTviO5KMX01S973W+C7QscH6uvM2H3wO0HvZT9L2c+zsdfSmevsG7K/Zspt
waPgXUzfTJ0f40cx/hV9I8X68KdCV00719SeV7Gf3Yy/JuUY//ScczDlYuob
wvjd9M2FdwN4hPxLxmt1oI2M3SeecorN+OOU7HPKb/w3eC/HXlt71t5nh85t
dR/1lj/N+Wz1zfTt9Cb0NpQzD4ZuwB4Gl8S7imWrgh9M2P6+mHaMoreuMQ3h
taeNSdjHzYS/OXTuNwJ8IbxWkWnFZJPSjkEUi2jODfCujPy2drJ+K/jXRn4b
ejPX6nzBoxLeo/baUTlTwndcd/0G9lAM7sj8duh/P/JbyhfQ91DkGEGxgu6k
7qZyJOVK8gfy7coxlGsoxlOs11vfMGGf/F/ww5Fzs6+5c22R/WBk2fLh8+A3
ZM3hBdahEfTIyHdBb+ZW9O+AfosV/6JfJfg3gpeDO4Ovz9pnyXcVgg8yd3TW
77mB7oByZ9qZSftA+cLns/aN6msLb7jeWGnnkC+BL07bdmg/S9D3JOVY4EmM
2cnYyeBBzL0CPBRcHnwc/mTwbvCUrP1rFca0zDnmVOypmkVrvb/QvuyIzhR9
N0WmFaO9ytoFkd/6cfAe6MZZ57LacxPo3ZF5iqFmpx2DKRbrg/37tqxzCOUS
yqGHs9b/aB+pFgJeJdmRacXs43X3I7/VpOIf5VrK+cBnKR5nvator/Htrgdf
Dd02a/o6Ws3Qd0Z3Rzmlckv1iac7cA+yd8NfA27KHiqBD5TkI7IBDeT/YsdK
ysm7Qs+I/S1bI+8IurwUulYk//wo45dFfkuz6RsL/4bQtL6pYqcheftC+d8X
Of/XQ9daFC8oFhuVtey5nNf3nNeRrH23fNp5eg95fzvliPeB57Hem4XWfy50
FcXkSd/ZgLk1cj471VRUW/lPzndfNZA8+t3OmFqlLKNL1j5AvqAZrTz8bqFr
K7KhsqUjc7YFqkn9yfo1YvuSJvCrQ98dea58vnz/BfQFKed8yv2ejm3rldP9
G3prxr7+H7T2rF+Pdl6Ra1JvZ1zTUqyleEe1tL+R8XFp1wSOcj7b865dnMwe
qim/ROal0E0Zv1DxYdZ0M1r9rO+M7o5qijdn/Eb1VlUDUS1EYzRWOkiXb/Ku
ReSQWTnvHEy5mGqALZF/YehYWf6nJ7yG5ZxbqgbRoJzfoN7i5bQnVBtMO/a4
DPy48mXGHCntnPOdtHMw5WKyRwfL2qbItqjm2lGxQ95vvRL8+tB78n7blbVn
6L9oH5V2jv8L8/eGztUVkys2b5+z7ZEPki9SzVP1nEvBt4PXpk0r37gNvFA1
QnTbhPwbwacj48eUYzTFaopZFbtqzVNCx6yKXfWNKoCzGdd69U3GKH7K+m7r
zertVqTVKXIMrFhYOaNyR51Jc3Bl+HWLHBMrNh6acS4iH1xRsQ337VjCMaBi
wS/BhxPOgZQLyabrLBVz1o59psKyqcPQ/yh92wrtg45Bjyypd6i+olpQ9Zxr
EYrZFLttTLvWrBysG7znMq797ZG/ZP5pGdvq3uApOdd89H4VM76mWDxy7Vxr
ToSulHesqRhVserNJfVKxeBLWeubrHNJ2fRtWefcyr1l82X7DyKzaSnbxBdi
x6iKVRWzKHb5QfFcKfuocfBPhK7tKYZWLN09cq1GNSrVqorSjlW1x66MPT92
7URv+GDWOaTiZ+VkKxh/NGvfrhxUuWjbjGvZsik7cs5ZdZdUk70245xT9lQ2
dxd099i5r2pgqoWdHPnslLMpd2sT+u4p51HuMzLj3EE1w1qxcxjZUtVoK2Zc
A1AtQD5Pvm9f7Fxkq2L62DGWYi3FgIoFnwttu/TNVKv9OnTtVjGOYp29adOq
wfRF3paMa/sf8n2O510jU61M/kq1JtXUVFuTD5UvVU1StUl9o0bM/zVnezGJ
Ob9Bf88ZrC+yz1EtbA9tbZHPaKf+W0jbtivHLpt3zVK1S/lj1U5UE1NtTD5U
vrRC2rJVn1Rt8wT3fXSRa4aqHT6TtT1V3xitp/9oks6X383ah8mXqe+enGuy
LUvqlbqbslmyXYrBFIvJpsm2qWbxZ9Y1MtXKFA+qVqearWq3ihkUO6gGq1qs
7mT9nGtKqi3Jp6iWopqQakOKH1SLWRT5bemMdFbycToPndF3yjeVDxU5XlPt
ZUrk/4q2s94rkXMO5Q5nKIfOuKal2pZqeKrlnZa3bZfNqAL9Z+y5ikH/ip2D
yV8p59ggf561r1KNS7WucqHvgmyibOMZ5Vx7Vs1Ntbfqefsm2aga0J1i66Ka
vWr3nUr+H1JNYXjG//GoXqaa8oCc36DeomL0apFrTqo9yYertnRbyfvSfyjr
FG/l7QtkM5tBXxf67qvmo9rPsbTjc9Uch+ZcM1LtSDHDadBn5+1bZJPPybtG
q1qtcrK68PvlnXuqpn8/9P8BRdu7vQ==
                "]]}]}, 
            {RGBColor[
             0.7255265824299032, 0.7873815253788576, 0.9131851335625698], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNWXvcTlUWfnlvn++cs88+78u4pS/33EKYQikMoqiIomYUMzVK+Fwjd8m1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                "]], PolygonBox[CompressedData["
1:eJwtmXnc11MWx7/P07Pk+X1/3+X31FCRpWiSVGi0KCqyy0RUZpQYibQnKoXK
iBERlWhVhIaUNdVQURJhUFpIaBmVtWVQ8/7M5/vHff3Ovefcc84933PPcn/H
9ujbsU9xEASzioKghN95URB8AjCWxWH5INifC4JryoKgedUgGFAIgsdYOxz8
h4wbwiD4FnwH8I3A9wI/jrV9zHuUsi8OggfTIDisShA0YYwHngb9F0Xe0zcJ
goeYf1LkPSeD/xvzJ5hXsL8x+Pbocx+yLmHsQnYD5jl0G8G8MXAn1t6E/lL2
94N+W87wTPa/iPxJkc/Sn9EJ3eYy/4i969kzUWdj3gp4c3kQJOjfBh2qAn/G
/jOBc6xtZP4J893wuwj6FtBvYi0Cd5B5Cm4X41z4PY4O0+DfHHk1kDeJPQ+A
24RtX0DXC9iTYqsIHRtCey8yEvANsM8O6C+DZjNwT9ZuYG/M2A2/PGvrwM9D
xvYif5O72L8O+teRtQua99ElLvgs69n/PXufBL+o2DzWgj+d0bzIZwqhnQjN
OGhrMJ8P/wbwzJdZR+l6FPQD2VuLtRbg+qU+r77px9CviSy7FWMKur3BfCtw
Q8b9zB/N+H/G+WejyxLG3GLTLIa2M/Pl6NMD/qPg/xw8K9HlW+Y1kNUwtS/J
R04CfkgD+A7kPwwcVwbBf+AXQ5MAL4Zfy8AyJOsIdCgXPfNn0WVBaN/6mPPV
gP5tdNiBLkMZ9YFnc+aVyB4BfQ9o8wV/a/nDHvZvg+Z3aLszXoL3b5Fll7Ln
auZrdQbgfchcxvxrdKhZbB8+F9om4AvgqyO/A7yvjX2+Tui8viIIfoKmjPkh
6HcA9wJ/A/MF8LgO+Bv2/wFcb+aXoN8oaL7FFhcxb8S8DTK7InsK89+h7wr+
0UzfUuCLGecV24fly5Xo15/97Tjjr+hzgPlbxfYx+dpk1q5A1ynoXA78OTJi
6PswEvhvZF6tinlUZ/4F86Oq+Ay1mTfHxgfZv47zbUD3l5C5EV3agG8Gvp3u
GLLvgmY5/KuxVld3iVFAl+55f4s17HlStoZ/f3RZKp+Atk1sXtci8yzgFsgL
DuMO8LMJeWPheQG828HjGd1N5C0Ebgn9dOCTs3hSwfiS89aBZrF8l/N3U2xC
Xg7a75AxGPq5edvvBWjuZO+27PtugX4W9D0ifwvFFMWWbeyvr7vC/nvY/3Tk
2KkYOpm97dD5fHB3Q9MKuAx8Xfa+B49y4KHs/xza/bIx9NMZ54Cbx9rt4JdF
1lUylgMviEy/j3kOfRbmrc8C1saAuxQZV5T6G+pbjo6Mkw91hXY+e3bCrzc2
vg9blIaGW2PDW7HlImjWQvs8NK8DD4+sy5esXc78jsi22cr8SuY9ma9GfmNG
CK+v4H8R/C5k3AT/6uDPKvZ9eQtcPfQ7Ff3qKWbKv2P7ruxxl+Iva4sUa/CZ
97Fnl8g42awz8B54Lof3UNa6Am9kbW+JfaqS/dVS+7L0qQSeCv5B4FsYV8G7
hfyxzPF+F/TDIp9NNq8LvmnqWCEfekTfBvwvWX56Cv2bRaZVjFWsPaScVWyb
yraNIucuxctPwX0a25el/x8VTzJ63dmroP2RtS7oczr271ewj8pXZcPenO9o
9NkJXJNxBvNmifnNlnzg85RfsnzQHngP/JcVW+cNkX1M9lNM2w78MGNJiWPM
kJx9Wr4tHW6F38LYuTVk7Ujh4PdasXO6cvuAxHjl5P6JY4bsXYd5GfBSxvCq
zkmtZEvkPVviHLgYe64oZLEA/NngZ0W++9JnErJO4X7vAf8236Qx8HT5F7jf
2H8F8vvl7fu6A7o7VfOODTXAt4gdUxVbDzLvDP28vGXJRzaB6xbad6qp3kD/
M9nTvtQ1yauqFZAZHuYctAD8O+BfBH848+PgNybxXDltdGIfli8rx7zD/jM4
U5Vy22AJZ30vdaxagI5rgC+D36oqjqkdgT9g7XHopzIaoesA5q2BK8B3Am6Q
996FjPqVznHKdauw+V7kD857rhx4OPpVZ+1AqWsi1UbHR64f9D3rAm/OvufN
0NwMr71ZPhjMfAjzmgXH/oXofwC4MfgZ5faZCezfXzCurXwutEzJXo0++5H9
ETr/Rb4C/mPgPHuuZ+8cxkDlYnLg7aWOR78CP8baihLr3Alex8CzbbFz/uzE
Naji6W7or0GXpdC/AvwaMpYA38nay0WOV33ZfzLzJ8ptU9n2uiw+SeadnC9N
fL9lswR4ODTnQ3s0PLsD/5LYtqLZBL+x7LmLvUcrRoLrGfqsim83Mp+vO1zk
M74I/E2Fban4uA+4LLZvSifpdkRiX1ZMUmzqlThWKEdtQd4+1saw9yNsfATf
+5SsnviGcaf8HR1vKnO8KQceFbqWUnxoLn2QMaTYNalq076x+csH+sh38pYt
mpHAz2f5QDFJsUkxRLFE+e0c4BnwvAPej6j+yjmGK5aPZG264kXiWKo7o7tz
Y8G9wiWqkdjfBvyxZbahbDkAfT8p8xnuBTdHPl/sGlK15LNZ/SuflG9KpmRP
YEzTt8j57ulO626vyOpN1YTLgf+e+YNktoX//ZH1PYBNxwGHOedaxQ/lUtlU
ti1hPoK9g7PvKZpbgGsljiXyjxrAac68ZBPZRjWmas1/8H3f4LxbKny3lFN+
Ap4QurZTjX0a+MMr/W3vg34R8yWJ7T0VmYsVW6CvVe6YNwP5X6e2nc60Ffjy
0L1ON2geYT6BcXW5c9qJiXsQ9SLrmFeA6xo6910DzUTmu0LD8inVqoND03aX
f6meSpyP5Q8l4May58pyx/A6zH/O4ut62Z/5d6F1UU+h3qJLFm/1jVT7t0xt
C8WcKbrbqe+Gvu903e3UsUIxRrHmXUZT1cacOUjcY6jXUM7fzXw/9MvL7S/q
bVYpJ6j2AT8H/ErmfZk/w7gNXR+IXHtr7UHgd1PXqvPRYbXuflZvqyf4OXGP
pF5JMWkK9G0i9zaSeQD62swHqT9GfhP1sqw9w1knwG8qcL2cc2EL1RyKV6lx
49n/JvC/UsP/r4HQfwTzC8tt07mhY5B8TWsjgfcib2KRY4Jiw1/h/2dwHRlj
wC9mjAPuzfhRtSwyhwHvhH8R52mgHr2KaZbI1nnXLqphVGuuZU9pFe95XvVr
3r2DamDVwqrBVItth9/B2DIkSzX6+MQ1tmrtnqzNBF7Nnj+VuL/dgP/3hv59
aDszhuj7RO7NRbMKeGRkf5C8+tDurvD3Wgi/HbJFZm/V19/FvmO6a4ohZcDT
sUf7EtcMTbhbxyXujWSj0eBPjO2rsoFs0VE8wd3N/qcT21C21JpwV2T9tOob
vT1MTl1rjWf/Y8CdIt+vldD/zvy31LDi7eTYPbD85UP4F4HrExpWPOyDvO2p
z6aesAf0FaFrVeUo5aoZqW2pHlm9smKEYoVs+Dv7P8s7lyue623gqcS+r5w5
C/i22LWqasBbgY8L3RvJhvPAx1k+fopxJLiX8/bXzfAo6D6kzs3SZw7463OO
TYoXpyXuadTbqEbpD21vRvNy91QXQ/+S3iRKXSMukH/nbEvZVG8VYepYoxif
A/4qtL+rprs9dY2i84nHy7F7JvVOugNnAM+InQuUj7sAryTfVJa5Bl6lt5Gs
flY+1VvSWwW/xejNZ5n6cfCTihyvTlb/kNg31cOql1WPr15fPax62c2Jc5V6
TvWetyS2r3rCH3LuefT9HodmGbj/Jq4NpMOBxDWbarft8G8A3IE9P5Q6pi3F
HhPzrke1VgH9tQXvV03VA/jESu/tDP0/c+4RlZs2MB+G7OGhv51q8LcS14yq
Hc/kvIOAf83sLZ/9r3wv8l7luNfh17TSvFWTtoT3tti+tEE1KPIvZa1Nse+k
7ubZkWvhhei7Svep4NpjrnpK+NUKXevJx+Rr6lmEV4xsCbyCte3Z+9wk5dKc
34ZUU6/QW1je/OW/6mUUwxXLFeMV62cmrgfUU9ZWLtSbTonf5CLmHUK/nSiH
fKv7As83oR+AjIcSx2TFZu0ZwN5prI0o85tOO/bWjf32pDeBOsD1U38r1Rhj
Q/vc0Vk9c2/smlDzGnyj/ug3PfNP6ThT71F511Lq0dWrfx37LLLpVvlvbFvq
/G/HfjPS25F8+tTEb3J6m1MPWDt1D6xeUmdaB33jnL+VeNYE10D1Uant0Yv5
3MSxTt9U3/b7Cr8/6s3kHmRVSR2b1N8VAz+Rvd8qX6tXGFOwfVRfjS44piu2
i4d4nRP5W+mbyTcuK9gWskErZBcnzkXqCdrBuy02fLbMPGV71fSq7fVm20u5
KOe5an69peiNVPKUL9ZA2y3vt0K9Gent6OHE31Y9sXrjNVn+kY89rLeq0LWq
5E0FP5L518CHkHGb3sYK7r0VAxQL9Calt6kLGGfHfmNRbFKPMCz1m7HeCpUj
WwMfip0b9Sa3TO+/OfPWG/tzkd/Y1Yupxh0KvDN27aCYvD32m6/efs9hrXVs
mZKtnjRVrk5dXytnNwMeWPBbve607varifVRTHtF8b/gtxzFLMWuithvz8rx
yvUrs/c22VBv8zOy/l/xTG+Z61K/dSuGfKZ4XOlaaQs8T1A/knMuVj5RLaSc
rLlqRNWKgyLnFsWXRbJFFl8l4yDwhtBvkXoT1NvgSdl7tL6Jvs3A1LFLb9BL
mL+S3VflKOWqDbF9W2ufAx9fad22MupVeghWTaDaoGno2Kw3zknY5oXItb56
oEGhe1j1surZ1bv3y7mXVL09Sv1Qzm+D0kf/BeyAx8yqrrlVex+b5Vfdh+cS
/wei/0JEsxPaR/J+a9Cblt62lmfv17oDH0Af5f3t9UbYlvOcELvW0Bvr8cDH
ZPWS7sSxkXsq3VfVGHtT18iqlZWDlYvXpn5LUI/cEN7/Dv0tlbPzej/N+21F
b4SnYqtBOffSykHKRZOz/zPUg6gX+R+S6pMf
                "]]}]}, 
            {RGBColor[
             0.8218137760500923, 0.8667338788317931, 0.8875171693651752], 
             EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFWWeYVUUSvfLizLuxHyAqGSRIRhAkqAQBM7hkEZGoEgQWHMKAAqMkCQIS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                "]], PolygonBox[CompressedData["
1:eJwtmXncVtMWx0/v2zue85znPOetDKk0KqQk85SicG8pQpOpCU1ISZM0GAoV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                "]]}]}, 
            {RGBColor[0.941176, 0.906538, 0.834043], EdgeForm[None], 
             GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHn8l1MWx5/6tXyf5/fdnudHvCwRSUxUwswwJjO0eNkq5tWGITFDiWjT
qiimhdJuTRKqiSyTGuplK6VSVLQpklDIVoTM++NzveaP+zrnOffcc88999yz
PPW63NiuR/UoivZUi6IK4Pwkis7PRdHYOIr+A94cfAL4YvAzwMeB35BFUW0W
bayMou7gTaF/Ar4Inibgd8PTB/qh8HwBvTf4mdD3g08EvwS8WT6KngNfxr7D
oT8DvgT8dvAFyGkHzyTkDIZ+NngZ/oXgfcHvAZ8Gzw3gDwP75Ey/i/VPsqYf
8DHoY+Gviw57kfkC3xfBM575e6BfDH4SclrVjqLWjAnwPVWOopG1omgucAXG
OBf6UOiDgIMZeWj3p1E0E/lfIqN7hedEfyY1T6EQRbOZewWeIZWW0SLI6Z96
rw/YdyA8J0CrBj4avAj+Efz9UvO/D30U9AvQsyH4Lej/A/SbgcsrrLd0bgTP
fvDfATsCBzKuY34S342Zj1nblzNPQM6imlFUi7P1gj4HPetCOypnu3fOjHcC
3pmY1h9Yku11F3wfATwy57NdBl893QU6n1zL+Fbkn5eZvzUwx163stck9qqC
dhDjAdb+C7kNwDvrTjLTLwQOTyy7F7BD5r3aAxfFXtcX+ml8V4N+amabfsue
Q4C3MhdB7weswb43QnuUfZdn1n2XfJBRC54zgDOlHzy94Hkqs/w3gQ+xvgs8
DwKfCGsl435GB+jnym/RZxj0QfC0hD4e/CrscAr4L9i/KbAPcwfAewOHMRLW
DpU9y9b5Evhfii2/J/RzWFMJz1+BA/muCT4A+De+DwfvD/8cQWR25X7PrMJP
sfs7yHsCvn7MPZ74DDrL58B1fN/GHmuBQ2sbf5i5YUW/i++QOQX6JMZ0ZK6s
MD5b9kL2xEAXnBLwDXpD4NPA36wwrvcwGNlDGFPBl6Re8zqwKfZ9Eb4bwNcy
nmLfsdiwY2K/OQ84pLbXa+07ifG3gSOK9uEc/LuhPQ2+Cvo1fA8DP5H5i/me
iz2XAR8r+k43ca5rA89J0FbJr1m/MmddrgT/Z4VtMoxRB3xVbJtMQs4bsePb
yGC/ocFuy2O/0/HQ346t21Twrop3gWdGiEcvAlfGjoFjwNfEfu9jwR9NbeM9
3NFSdP0J/BjucxF6PI4+8+Ebl7etZLOBwCXYagDw+ZztJVsJ3sZIWdcJvjI8
6zP7xbOMrvDXz7y2TaVlH6hl+YfDvxP8MGBDePYxd3zmddsYU+Dpjc5Xx5Z7
Zd56xPjbWfBthta+0jFI+HhgndRrDwa+xDk/RObLwTay0cHMXZYabkRGA2QN
Qff6wA7wnwi9JbATZ+zIqOD71ILtspF1nRK/u+eRtSD1u9P7axZ4iiXkIOsM
1i1At2nw9YanO+u6MT6SH0M7G56j4WkObJ8YXwy9HWv6wF+Afqn0g94KfH7O
vqL7vQn+veA3ArfX9hkvrGbd9U734otVmWPhXvTZFfz2cvjfY1wBfYfuquiz
dGTPz1j3KeNlzrAbuIvxKvhb8K9m7Y/I6FFpn3mDteNCXlZ+nhDytfL23SFH
K1d3TXy/TwNHhbys/FwHnRqgwyHAfbFzwF3QN8WO0XdIz9hx/3bwr2PH/RHg
tRP7zp3Q7s6cT8cBR2bWYYzyWGJ/LCfOR8pFjXQW/Ocw9r2UfY+t6bOK75qS
7fMZ5+pW6VjyKviUvPP4Ku62ZuL3Wiux7rKN3uw67uY44A546yGnMXPHQ0vD
Hhnwj5lj6bPAMXwPh94Y+WliGVXyDe5iWo0ouh7YLbOtegC3x84tHwIPku/B
fzDwkMTx79DE+VVxQLFKtY7e+wbwsxjDkfkn4F8yx//nM9ciijOKwXWK9p0z
9Y4y1zyTgQNCzaPaR7WRaqSb4O2V+X77ZraL7HMp822ZG8tebYquyRS7VhRd
fyifTi26rlJOfxi8f2b/GZS5/lBc+hh6g8y+/Xhm35UPt8Wer3L+9shvpvwM
3gK8Cfhr4NeAnwb+LfgS5RTgl4yXwPfE9hX5TGvVL+CrwPcD48T1UwE4Mva9
tACvz9gK/Tjl+vL/Y0bjsuOQ4lxD5nbAc0LimkkxeTD6vyD50I+Rnyj+gB8P
nBxqP9WA98IzDnw5+AexY+o24HpGF/D7gF8HHWYic3eoZ1TXnFC2L5+rmqtg
mwzETvmi7TAc/MOC7XMz+Ofh7Ho3HWPXijpzEs4uGzwAvbPqVvBjyQGb2ase
8PzM59W5v2RuC/xtC85dfw/5S7XeOTX9xioS1wXVgV+Emkq1VZvMNpQt84lr
1crEeVv5e1p4A3oLGfC7YLdZnOm+UIerHlcOVf7UGzioyt9ZlesexeGqKtfM
qiEUp34IdzQXOctS1xVLU+dp5es2iWOEYkAJ+LPiFXjngmsP1RoHKOneTFy3
tk0sQ/I191rqM7ySusZeEfZdHuoSxZF6ielHA8fkHduXIv/rsnOicqPqqStr
2nYrof0MHM6dlVPnNeU61Wqq2faxrnXZeUH5IVLOgv8X7uPIkE+VV9cCq+MD
o5Ezu2y/apV3blVeVV4+O3OeUr5qHvLROWXXN4qHyhufxc6rn6p2yJxbsrJ9
SfWM7N4idg6VHsqBiyt8x6prVQupJupb8LnO4xx3lmxn2XtgwXpeUOl381aF
fVG9xfJgw12pfU8+uDjsIZ9ezpqerD0c+Ucmjsl70WVz6th+OrKPSIx/Bf2o
0LfUBb6fmv8PwZ9Vk6nWWZ8aV82ofK+9lNv1bjqG87YC1ojdp60tWwfpop5K
vdXH6k1LzjXKOffm/I7kc7vRtRpwV9F2axlsJ3mSWw35pxRcJ21i/7b4dGvl
77LnWwcevTe9O73BXMn1m+q4+qGeqauaN7b/jgFuTZ23lHu3pM5NylGq3X7F
WTMvsexngTeh9xjlffUmieWMRs4WzrIpZx9SnbUl4PVC3GhY8Lxw6TQ66CBd
egaZB2TbIEc8skGLcK5PsN0j0HdmzqnKrbej762pfeKB1H2GeDR3C/C9nGOI
+mH5i3L4IM7Wn3PtRPc7So75V2PzAaWQIwquffVeVdf0DW94Rup6/FdbVVj2
hiBf+Ux5bQP8a8quDesBZ+Ut/1rm5xddF3etdD5TXovy9u2N4bzT89bh+4Lz
tPL155XuUdWrXsH8gqJrvX9AfzDvXLYt2HZjsPlz4e0rBrTIXHuoBtH9C9fc
dtaMgLdb3v28+voPAm+j8GbVo6pXbcf8yVWu/xpXubZW/EmxyY9lx6afgKtD
n6J+RTlPuW87vG+XXferL9xSsM7SXX2++v0OedtdZ5cNaoQ4VTP1Pwv9u9iH
bhNzzheKuXfkHYuPhqfI2AReAv47ddycm9pH5VfyL/Vj6rnUeymWyO6y+emp
+47fA5swfgBvChyVukYcnfo9TQ792XrOMg+ed8uue1T/jOCMJ2b+B/Ik8IvQ
o6lXWxt6MfVkLfLuHx6E5/vQc6n3+rP6fejNM+cbvbmfY9tM8fiq6s4NyhHq
A7KQEw/A803o49TPrQg9oHpB6Sx9FQceil3LXZc4TypeKceXCu7Z9rNvrH9D
6hEyx3HF84uAzTL/u3ga2KjK/cBJVX4z8m35+KyQ35XnF8b+17VAdWnB/clP
rN2DrNc5z1f6JxD+g82KfReKh4rt88I/Lv3r6o6/doP+PjJ7luwz8h31J+pT
Oim2xe5B1Itcn7c/y68XJtZBulwfej31fP/9jZ447qp/VOxtkvl/yBzgrJz/
Zeg8Q0KPqXd7C/vdDO/2xHWY8uYV4PNS54CFwBll31XLvPOi8mOXxOfsF/7/
TQ53oTsZFdt/blPeif3Gt+oeE/8XW5m4FpGOrwGnxpa/TjIS54Zn9C8i9JKP
AO+P7TPvAl9OXLuqhm0bapWlwA2x3/Vq5fPYb+QT5cfY73EN9GWxc3QP8Bmx
fe9R5bfENd4riXtd9Yn657Qt1Kvnq48suW65vGSdpJv6XfmX7Ku7nh27ltkB
XJNzzab67d3MeXFdZv2k50Z4ZsZ+vx/FzmGKZS9g8zmx7/3j2HFK/NML1lH5
W7lbNbVkyo6bQhzZoNozc59cJ3Mc/FVOwfWL9FFO17/JieH/ZB38frViUJX9
onfwjbMK9uO45FgmG85WfoxdZ+2MHbf0n0Fy9M9GuOL4ipxl6uyK7/KBi4MO
eqd6r7oPydwSm3dN4Nd/E9WK3+B3mzPHqDXIOKrK+akucHq4O93h/wC52DBE

                "]], PolygonBox[CompressedData["
1:eJwtmHmUVcURxu8Mw8y7/d7MvHcH0ACyaBwWUTRuCSRHVAbwsKOgCAZEiAsB
FJVNEEHQHNllD3BQIRJlBw3iQsIiiIIbIMgiEVSIYE4kEQ4EMb8v3/xR5311
u6q6u7pr6Ve/z6AuA/OjKGqRF0UF/HYujqJDVaKoTyqK7s1E0RchivpXjaLD
fDsFXpWNojZxFLWGOpVFUT3oALKHoEboDi6NogoMvYPRR8AHclG0pCiKNqB/
HePXJFH0E/wF6Gpwc2Ruxf5I+FXIjoS/E/2t6D8Bvg6ZPGxH0LXg1qypD2OX
Y28PaxmPTD/kP+TbOPA9UG/sjcDecuxdgc458FmoMXg3e3iKtY+BfwD8N2gl
uuPR2QhugMwZxk5D5eCLoK/A3Zl/PngrMmNi29gDbsV67tVeWcNu1vNvaGsh
++Bbb8Zaw5cX2v4k1rYInUex9QLrvwhcDP0enBGBP4WexPZo5rwfvAg8hLMZ
gs5i+DPY+w+2xmC/L/ZfLvHZjIXvl/E3jVWgP4z9z0R/BrpD+d2B/rv6xtgJ
1jQO2W1824C9voy/B14CDUvZv2/xraTUZ6f17UX+DviayH8E/xvOsxo+OYK9
o1B18CPoz8qzvx8Fb4FWIH8ftt4Fv8f8Sxmfxfh2cBt0ssxXCrVOLCPZ0dBm
8FFoMPpHmO8HcG10LnAdjrH+S8DH+DaC8a8ZPwvuhD+mFvgOnWN9NfHXdPxx
EPks8uv59hF8Hjonkb0lHUU98rynIvZWq8RnqTPX2T8E/0KB71gG/GtofIHv
+BFsVcfm37G9FtrPXIOD9647t5w9jIIfi/0U+xsNfgzalOf7PwQ8HZkOjHWE
5sAvgH+QvTwAVQ32iXzzCPRkxmeis1EMfAaeiUw7xnZAU+D/EHt/25ljAvgM
+k8y1yhoNWvtBl8b2X9A17P+fPT7VnHMjEe+HeNljA2GnmK+A/gnhb3RUAP2
3hd+LrYfR7Yrsf8Tv43RbwLlYetGnU+hY/4X2O+OvTrYOgHdCH9ZcH5Zhb2T
sXWkqz1r78uD16Y1noLvBf8c9grA7cGNgs9aZ34r+GfQTvgdUH3wpNj34yX4
mvDfw2+sYpuyfUPw+Spm5zJ2BfyPVezfF8EZzvCJfMfwKXBjvh1j/GO+nUe+
CXx+gf3zEjgdHBt/hWrpPKESZNsyPgN8AZ0ajG2GLoGvF7xWxeifNAb/Afz7
UF3w5cHxrJx7M7hO8NgM5Nci/yOUq+I91Q72qXx7ErqK82gQHCuKmVvAp2PP
LZkV8IOCc5ty3JLKGFOsKefsUqzmnDuXIR+w3TbYH+/ij3vBfYLj6QD8feDf
Bt/F1fC9wWuhPO5HBfZeV2xCW+GrYm8keGPsfHGX8in8PcF34Sz6/cC3QVeB
D7P+LuBn0r7LutOK3Qf51j7PNh4CD4Xm57k+DFfuCsaqGauZ6/HgWFPNWQHf
Ex914Ns27RfbA4Pvt3zyMLgNtC7fd/h34Dmxc4HujO5OD/TbaU98/wT99Yo5
5q+CfDf5KnivhdAaxibBX4y9ZvCTVTugAE5Df2G8WWJZ6fwKXD1t/6nGdmau
NziP0ZxfK/iOOl98MKfIOXwrYz2wV45uM+bvqViBipjvar5NAE+Oja+BJsLf
j/2Fqid874a9VnxrjO5p/N0VfCJx/lZOPgmegdxN4BbQ84xPVQzm+9u04G8a
U01TbZsWe6/NlY9Ua4PPT3seC74l8d7F3wyeGjtWlMOUy+Ksa+dwKAW+iJxc
ztrGqr6w96qq+YwNggrAQxPPJx8PSXznKipz0mvggYn3L58MAM+GusA3hZ8F
fl9rTrlGdQSPSrw37XEk+O3g2qszfgu8PjGvmjyJ/Dgtcf6ug/zUxDVUtVQ9
gnqFSYn3p5wwEfxmzrl4OvrrVQuReTXlHPyqYhOZpSnXJNUmnbnOXndCd2Mi
Ot2LnDMbsf/F8C2LXFMXgWfF3t/t0DzsvZK4HulM/wyej0xr+Jfh5+n+FDu/
DVD8sJ8FyNyd8n3+JOsYVCwq5mbH7oHUC0mmAvmWGcey4lG9wLUZz601zIC/
MuPaJh9Nhm+Y8VnLJ8/Bn2eOnYU+U53t3OCzkf4fweOC65FifINiLbieKKc8
C14TXBvkn9Xgp4Prpfb7Dt+vxH/fppwvD7LfmxLXYtXkLPWsaZlzp3LkFzn3
tOptVXNWs57XE99V3eHXEseIYmWY/Inc2sSxq/WsAa9KnH+03pXgZYnzj2r+
UvU6GceL7tgIyQf3MqpZK5U7WMNu+In4oIj5rw/uPdSD7FIsB/ce6kE+iJ1z
dFY6k9vB1dVvsJed8KngHle9rmpQLrjmjKms50fBe6G+4DnQOvDFwb2papJq
05HYssqR22PXINUi1YBvwdcG91rquT6CPwQ9lu/1r6zMMco11Vljp8Q9g3qH
LHzbxDlLuUvncTd4f+zY1n1YCt4Z3LuqR/1AvoptWzVYtXhh7HyhGvUl+OvY
uqrpqu2lOdcqrVe94OHYuUU60t0TuxeQD+bF7rnVe6vGloDPKaek3POs4758
n3Ut1HzqFa7JuXaphvUjV+3NuhaqJi4Fn0d/Xco5dz369XLuvXXe6mV3IbOi
0GtYDP4qdi+vHuDnzP8N/DP5runl8DUS99qKxxrYq5/1+Ss/9SQ//BD77aQz
2Ry7B1IvpB5JvVJhcG/Zi7EC7S/220l3bAv4X7Hfbrpjm8AVwW8XvWFago+r
puW7B2sIvyRx7dT9eDnxG0H9kHrONezvmeBeTvd/fHAPq15L5zOU3NMycS5r
yhwV4Ndyvq/yWTXlJr69mPKbZC66T+fc/+rbccYGwL8NPxv+IPwNxY71y7B3
KOeeTL2Zavp3qtkZy+rNqbfn2pzPW2dciu4vi50LVHMOMzY14/eh5vhM+yl1
L6ic+Wype371/jrDT8G7E9cT5bwp4H2J31/KiTPBCff/Q/AnUD3m+pxvM1OW
key2nN9GqvGq9Zvgp4M/Z7wc/ofE9UI1Iob/LnGuqQb/z8Q9qXpT5cwD7Ld5
2ndFObyM8c05537Z3JJzTVVtlc/l+yz8U0X2iXyzPu34VI/RC/1czm8p5YBh
GecoxaNivhDcPe1Ylk6LpPJNX+SaNQH8Dd/aFLkGDc/Zhmzp2wj4zxLnhueZ
by/4jrRzrXJuo8RvEOUjvYFLmS8u9Vv0vN5Y4C8Tv31VE4dib3/i3CMfH5Dv
ShxLiqmHmHtFie+y7vTD8E1zvu8682kZv4HkT+WbkcV+Y+mtpRxbDV/vSbxW
nbnOvkPWa60F3xV+RNpYPVY7xhaWuFbUVY1nfArj9VPueTsxfi7t3kk9zWOM
zy1x7FwCfxf88bR7OfU0/eE7Z322stET/s7Esoo5vfXuTjyXaqbeYrelHXuq
uf/NumaodqjH7a98GtwL6H7r7aOaoNqwn2/L4GcF9zqq57PBDbKOXfWo5eAp
+Gtoyj2SeiX1ILdX3m/9F9EubV+qxhXk/ObtWOm/52PPobk+xN4byoUZ95aq
mU8kznHKdZrjzcRvWL3tVOObEFuXBuuqf5qP/ivB+P8xExxDiqV9UN0y/2el
/670hq/BepJS5w7FgGLh0jLfrYPIXFbmN9SJSn+ewX7DYo/pPzD9F/ZtzrVA
b9wT4E3BuVb3Sf81qSarNus/n6Depsy9oHJCtTLnBOWGj6Ea8O0Tx7biWW9z
vcn0NtN+lAsWBP9Xp/n0tq5eZl3d0VyZaUdlfz0h8RtX+Vc90j7WVafMvpCP
5ev/ASs2pRM=
                "]], PolygonBox[CompressedData["
1:eJwlk09I1FEQx8co3ffb/O1ml+gQRSAW6qaY/dkyawWjpDIE16121dKLa0Jl
uEEFQYFR1LEwQoUs+iPVIbpEXdKD0R+MQIoMpDqlgYUaZH2GOXzhvc+bN29m
3syq5o79RxeISBlahA4tFWn3RNKoM0ukNghcLLIGo1knsgVe7yPsutmfR41c
TIZExnNFIpwPwv7liJTmiXyFlcAewP7ACmGF3N8Iuw2bgRXAZrArhT2GZQdE
orC/sDLYI1gWbD3sOrF0sb4DH0Ap4li+ROR7tsgR9jXoAKyPu0WsL6ES7NPc
TaF81t2wl/h8Sm4txFLB/gn7IGcxbMbgOeQ7CdvA2WpsEvjcxbpJ7/LWz7BI
LjpJjfqxq4P77JPYnWF9FgXwV4G/ADFH8Pceu63wRvwNYnsRPyn2e9BB7r3j
3SFsWtjPcbaOvCZgPndfwTfBy7n7A7YMNg3bDIvBfsNWwN7CorDdsAZ8VrNu
RfP4K8ffXepSzP4KihJfJ/E1EV8z65ue/b32QAbWDuv1LB/NK45e4P8G+zhn
PXkWj8Y1or2wkPzY15DbWt6Le/a+xqG10RpVoXzOdoYtRo31DXevcrfWt9po
jUZhvbA29q3oNbnNOfsr/TPtQe3FGDpF/50OWR20HjvQMdjxkP2d/uF21AZL
qx1vrySGes/y0bwS8CTnlbBtmh/7fdgVY9fg2d9rDxTh7xyxDDjrYe3lfmra
ARtz1nPae/fQCdgnZ/XWuo/yR8M6L9rT+P2A/3n4ZeweOut17flZNAT75Wwm
dDa+oQuw+87mSedKe19n4Bbqog+v8Wd74RnsPjubT53TL7BnsCln86lzqvlp
ns+d1aIybPOgc3EY/hHm0y//ATsWg+M=
                "]]}]}}, {{}, 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV08lvjlEUx/FrpaUtHS0kogiaqGpRQzWG1pAQfduUDqiZhBiXCIlpYZYY
g0jESg1tEdp/QGJBUG0NRQwhYWFIkcbC5y6+7++ce87v3Huf93lyV22p2twn
hDDST1e/ED6lh1A/IIRazBgYwnSUoTYzhAsZIZSnhJBFs5ETSQuhpH8ImeLf
PJV6l4qPW0uI6/m+0x9IwU+MUE+o/xKvMC+ZJuFMaggN8gpaw9dg3jLccKab
6Ge9hzeZ/qazzOir/pinmpZaT6ZJeKA2zIzhyMVotaE0j+aYlY2X9nyKEuvP
6FXMMaudPuQf7G6D7HMRs61fok/UcuMd1dviPa230qP0gdlV1lPV0zAP1Wpz
6VFnKrDnyTifnqAdtJBnE30dZ1sr0dckP4wjyOMtj/sjV22UfGR8hhjCe19P
hfNn27eSNllP0GZ6CzfjWeP91DvEnWjEXHs9p5/oPjO+mP8Z5+XL9Z+jj8yv
5suznqF3IRaJd1hbIK7TV8w7CUV6X9EJ9CUdT9Oct9OcFnmq/A9vs7gNrZgj
XxnfHXOykIGh8f+J90E6DusZbcah+IxxBB95dvtvPtBiWoppeM+73Z7b0C2+
xPeOvkURXyHG4ToasYf/PF+tuAaLMVHvGPvm47UzFsu7abqZGRgovy0fQHv1
3+NfY84i/fPlBfGdV+8Qd+I52uN7gnznOUZP4kT8Xvj28vfQ+bQSCfSavcte
O9EjvsL3Nz4/lPBNxRTcRgv28V/mWyKuRx0m6R3rTAV44zyT43OgOWYOQrb8
jjyL/tPfyr/enMX6E/E5xPcmfiPiV3iBLpzGeOc5Rc/iTPwe5Qf5k+gKuhEb
kIID9tqP1eJr6uvoWpTF7xczcRd3cMD+W9UO0lbn+ib+iv/KFJjs
                "]], LineBox[CompressedData["
1:eJwV0s1L1GEUxfErWEGaM9bO7I3ACSsoqmUptEjBgmyhIhVJtmhsKnwZNZWI
qD/CNmVZWWSryK32XpuWFggijZGpEUSUGn1m8eXc+zz33Of8htnWcrE+UxAR
z3C8KOLkhogzxep1EYtrI+ZKI76hNRGxl+7BR3PN5srUG7EJ5diK67wv6Suk
7HhN3+INMnw/1kcMqe8ii2n9FE+3+iz9nYw4YS5BUyURn9X3aIddw2bvowIp
7MAud7txjreSttJh+lP2KbTJvV0/ac8H+ole4Msgja/6Nnrb/juo5x+ihd5f
hWUsodZc1vmA+yPma1CL75jDOzzAQ1RiZz4bvvDkkOaboefpiBy/ZJtBu3yH
9fP2T9IF2sWXRQf+6jvpCO8jNPI/pqtlWpPP6HcrRJ25PudX3deZP4pjWMA8
3mMUT7EP+3EAKzz/cJlviV6iT+T4I9ss+uVr0IfzHC2gfXz96EVSP0Cv4Jp6
s//FFlTYNS7XC0wgLd+imUH1LfQgp5/m6VV301LaYO5gfq+6zPclaAmeOz/t
fIw2Oq9WN6mTMlWpD+GUd3vsafb2iuw3Zb+B/8pmZ+w=
                "]]},
              "0.25`"],
             Annotation[#, 0.25, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0j9I1HEcxvFPgxamp+cFJpGSqBENOQSGnQVmthdEfzYrIlEvDdEKjbSW
xoqgUCEJHEKsrCMqqBbLKad00IxoaWgK6hQrXw5vns/n+3meh9/B7WjNHO3c
EBETWCiIuFAccRZ3CyP2JiNmN0dsT0Q0lERU2LOlEZU0bd+PDvcR+yiqiyLe
0vd4h516FvV8kD+Wipimu5CUK0Gt+Yx7j1yZnpy38/Y2uoJlLHkf5/tCd9M6
7MFnmYz+TlTZh+VqaDWy3l5gCt06utAvf89tgD6SnTV/QjHPvOwBmvDeRA+h
EWlkeVplftM/2Op3lOG13/dXb7tsL/2Pfxjjfcz3kH7Xd8Tcgp/my/r60LR+
lztMmzHj7SOmcVPHDVyXH3YbpBOyi+YFpHi2oNRbM03Sg/Sl2zneOtmceUp/
ue984zvz0W2/5bbJvBFPeCf5JumqjtPmU8jDkL5BHDePy52kJzDvbQ639Vzz
P7hD96EebXru632AKn21fDX4Kl9Jl2gF/aXnx3off1rHNtlyfHPvl83IXsQV
exe9Sp/zv+J/Sp8hgSJcwhpR8l81
                "]], LineBox[CompressedData["
1:eJwV0ltoznEcx/Efk/Q8OzzMDTfDtjKHWSKjlEORZVMuZBHZJLuwXTi1kXm4
sZUR2pZCDpsclsnxxlYONRGzGWYlcqjJqYgLh7z+F+/n8/t+/5/P9//9/5//
+LKq5ZVDQgjD/EyOh1CRHsJARggvcTMthLGpIdyg1zFqZAg71bcTIYx2zkRc
/VEmRtfTpNxgLITf2Kuepr+WFtAyug6JUSFk4Btvh1m3sMqsZmywwwz1dCRl
drlvsV673Bb1bnUtSmRXqy87Nzu305j8Vr2kbGq0Gy7Kvpa9QH/ybOd9b7df
qNXP4y+ik2gxXYp0u6Xha/QOzLqBUrMaUW5OvnoKamWqzSzSuyjXhh3qmmhn
2RWutzo3OrfQIfKVepWyKc5DcVy2V+4YfcWzifeN3b5jh34O/0yaSwvpLKTa
LY4vvFfNmpsZwhW60rxDOIwss3Jcz8Yz2W16fXQrXeRe/8xZTPvVKbIv6HM8
5UmTqXatWP+oORv11tEKek6uybUueh8P9ffIPaADdv6GfXarw3n5CTJttEcm
i/+T2XX82fo16lu0Xj1Ic/kmIsbTrb4U/YfRe9MbioVmxF3r0+9BL56ggOeI
WYexnWcJ7w+02KHMnDM0F118h6L/T6YheiazytFv56TeAfmDGIMuvuroGWmr
WWdxGuPkWqJvgj/De0/gL98frOG9RgvNnI35mIcR7juHPpIdTvPVj+Wn0W46
lXbKdaDE+VT0rZvVFH3T7rXMudM5j7fOjLhePb2ndzeapV6gPhG9I9pN78js
N6cBm3lGqk/qJ+gJO5xEKerxwdzPeIe3SPJX8f0HTBCN3w==
                "]]},
              "0.2`"],
             Annotation[#, 0.2, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0klIVmEUxvG3oMSyGcEkLQsKGqAyoYEsg0aacCgwwnDTQOQUrQoaFGsR
NChOoV8jCgVNq1IhLRqgFgW1TSon0qBFaWX1u4u/z3mfc87z3nv90gqLso+M
CiHE+fN+XAh5k0LInBDCYzxC8fgQztAyWknXTQ4hC+eiOVrCz5kawmp1jHct
Qp2aEMJHdbxe4sQQOszF+Cn8RlrBL8eAOz+gTXY72sy24rz5QXPfkI8CewO0
ykw1tjq/mRLCX3f8Qycvy86I+oTebLPl+tnTQtjLr4hqNPNzeS20x+w4z7BY
P9mdn50/oQszZeyUOejZ+uz1opC/iC7EZTsz7BSY2Ycb6uuoVX+Rvd1+Ad1B
u2m1+Vd6QX3Y/jb+JfNzonfT61Q/RS+/Ur+HnqVL9VL5S2i/+3uRpnfbXra8
HBzgvaaX+c+iZzA7i6ahkD/GuVldpy6RWYo8HEUZ2u0V03e0iL6lF+hF9Ps+
fahSz3dnq7oNK50H3LuCLo92ZKe7p4nGcMJ9x5GrXqXfIPOu+XraxWsyWySv
mx6Udwg/zf1AHC/L7rB6CDX27tlr4NUjTz/Rbm1U85P1c2m12a90gd4WeYvo
E9qBTqzVz8IaZEbv5jmWRd+GtuCUvJPYHf3O9WOyOmU30WHeHbOnZQ7RUnll
+G3uF+J5eXZH1H9QZ+++vau8GHbpJ9ltVO/hp+jn05roO9Il0W9FXjp9Tl/g
JTbqb8IGrMdo+xmyHnieh6hwLke+erP+LVnfZd+k+/kJ0TvIzKC18uoQh7GY
G/0PzMyjx+yXqksw0ewVO9NpHU2i/wHyH5bq
                "]], LineBox[CompressedData["
1:eJwV0T1I1VEYx/EnUiO0riWRqdF76dXCModrNtXUFDeK2sKmUOwmJZZSiFM1
NTQ5ZDWEmEEvTpE6JEJlS/TmNakWnYxMI3Gozx2+fM/5Pc95zvnz39Z0Id26
IiKG0FIYkV4fkSqO6CmK2LQu4hHf4/vow10cQ3Mi4o5avfVX5xad+YMBean9
zTURvWgy7xya1X7IW/gb71sbsVI+qP+7/Xl5L0/I3+Gzs5+wWZblCn6u9ylm
rDP6T8pPISM77B0j5g2j0fqLt/21XkIZylGsb1J+nFPO1ZVENHAtH8B+9Jm9
h3dhN3YiqeeNma+xEVl3p+RTfNHcDOad67B/wDP682Sj7vll3y5/yJO+K4uf
6nPYIfvN23lc7xiWrHv0n5afwVXZUXeOmfcKR3L3+4Zl6xL1LbwVG/RNydN8
Ao1qB73xENfzY3OTXI2qnOWVXMMTZr5Fae5furtBPs1XzO1Avrm37J+Y8U9/
vuy9O/LkN+RDuW/2XbNYhQJUyVZzJX/U+wEJ/bf1z/NLdw2jWp7EXtRgUG3B
uX6+pn4dZ9GFThSa90y9iLu9o8172u0v44XsElc4m+By/g/cJGPk
                "]]},
              "0.15`"],
             Annotation[#, 0.15, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0jtI1XEYxvE3ggi7nuMkeEklyEEh09rUMS8gXkCiRBK8m0FaFFFKQQU6
ii4eFxcpaW0MN6NaRAUjb+mSEpgmRDr0cfjyvJfn+b3/I+a23q/vOxERU1hL
i7iRHnEd3Rciys9FfD8TceV8xAM6rH9Kr+qLkdJPoID3QJ9h9149g9mzEU2J
iDb7dvy0678YsU0H6AQtkynHN/tlVKiH8Uj+IQYw6Z1FswVkJyOykIlVrOCx
XC1fA984zzV1MQLZ7mQhE5v2f83K3L3JV4kvZm2+8TNtp0tmu97L4Znl/Yh9
9RP5TvMuHOpf6Y/oa/qW1ss1YM/+NxrVIxiSH8RzTLnxw2wD+b47D7lYxxqe
ydXx3eJL8ZSqS3ASt9245FYOtuyHfOs/80Pc4W3GV/MO8y50YtPsNC7LLvDN
4xTPiDd63OpFQj+qT9Ix+oG3V+becc6+WqYGVahEn3kSO/5P3hz/beSm3XpH
f5lP07v6T7SFztFu2oM/fuM+ZtRHsi/UL5Fyd0W/iiL3E94ppP8BBYhdrg==

                "]], LineBox[CompressedData["
1:eJwV01tMDmAcx/HHuHDKeRW5kFPmOIeVMcbmAg1brM0SieGmXFh04cKskqGU
Lhw2Vw6LC2rThYwyx0yYOW4mnaa40DAuiM9z8e33/H//0/M+vW9q/t6swgEh
hAR/eoeG8AffRofQh9OjQjg0JoTE4SGcdU6ge0aEMJj3bmQISeJz/K1qc3FE
rhwr+U/5K2grTR8WwiB+Bv2urw+L5JrlSnj1CSHMFzeKF9BbtJ7fqacLA/DA
zkC73e83+sXJ+hrsHU8nmpmCxfwMpKMLnUgyLxH7zK4TD9HTqrbfjnL+BvH6
iPkbsFxdC38ZfUInqftqRyq9p+8ufjkfiu9DL8vNUntDPJs20Av8N2a9RY98
k72fabu7/8Df+K7iG/Ym0fFmJmMefy7moAPtGGfeWBSYfSW+g55GtV/sKOJf
56/jLbFraUT8gP8IDzFB3Ss7Umidvmvoci6QO0jPy03Xs1ucRuvpGX6LWU/w
Qr7R3uf0g7v34YR9FShEr55K+lJNNm0Sb6J34n3pVdTip3iX2a/NrnWHK0h0
fmbuQvm1cpmo4Rfzd/Ja9PTEz4omdzkuXsCvjrN4u/Hefcp4nXqzsBHH+DVm
bHd+RrfSVppHB8bYzqf0grqLuITHvJnmzMIqdfvlq/lFNJ+3A+3x7dCNm+7T
iGPukiPehryYE3+Kn4W20Q60o8KcKvVb7MlFsnMSQryXt7tHc9Tdp83xOxP/
L/F3Zc40OgNpyOQf0FeMU87VmKfnFp0sPwUf3aNM31TnZrlxakvkS+N3jl9O
y3ASh/HPG1bpqcRR9an6StVli9uc16hZjc3ud1v+bPz98P8DFPOd8Q==
                "]]},
              "0.1`"],
             Annotation[#, 0.1, "Tooltip"]& ], 
            TagBox[
             TooltipBox[
              {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwV0L8v3HEYwPEHJ7hzuLvaEBJT0/ixtY1J0muDGIwSN3TnNpbujQ4dKuIf
MDA4k3Kii0iH0v9AwmAwyKHBQFy9vsM77+fzPJ/n+Tz5DHwuzyw0RMQXFLMR
H1FPR3zNRMyivzOiUW66ENHEn9ojzroi3qidqhU6In6Ja3zABfUxd1+L03IZ
dMut6nnFa7xjzrL8NyyI51ES/9Sz7s5b/Zd2eESj83jyNi8hm4tY5P+Ykq9z
yh6/ucO516wMZ9GOUbURvDc7n4+4Fze784cH5e7Ef8UnOMaz3LZcBft2HTK3
yit6f2BTfY43uMQXdnzAtXPZ+Ya3uIKi9z+gbMYTJsSP3OCdI04793inhdvQ
imG1IbwzJ2fGnTjlzi73JX+e7CWuYg+H5vzzd7e4xg225Sb9UyX5I77CebIj
1/Bd37I5L+lXRSk=
                "]], LineBox[CompressedData["
1:eJwV01lQzWEYx/H3pGLSgpixXsSNeybLRKFS2bJ2w4wlxAX31jsMrWMwY8nS
JPcaO2UpY4SyDG4Ybiw1lmTJMsfnf/Ht9zzP+3t+73vOdLLWbl2yJRZCGOFP
ZVoIVchC9pAQFg8LYdPgEAoyQqigYzJDGIvRmMAzjt5NDSHJedAv0MfoKrMz
dhvQI6cbC+0X8eU7L0AuT4d5C1pRhvM8K2gzraG1qMJA3mqaYr7Zbpw+ktWJ
LgxID+EVXmOg836zUe7O45uizqWJ3paEARjDk0zb5CY4/0vn6f/RMpyyexof
3fkB8+zP5Zttbw5yeO6Z78JuLEcjzzJ6lu6gO7ENffrtdBDdaLeHXpN1HTfQ
bdbl3Y+RrP5pNtLdM/iy1Tk0RN8r4uajeRLUt70hbucXLdb308Wo5zmJ9+58
hyL7hXLy7M3CdJ6jztdjA8pRgY04yjtN5jq+ckxWT4reZb7G+XNaIfMFfer8
CQ7Lm+v+I7QP49212nm3+idi9hJwSE6pPtVOvvNUvoLoPrM59qfSp/pZ6mf0
MA7xrHXfOqxHORLNH8u7yr90qO+S3pJ9E1/URfa/0soon78Q59RNGG53Iv1q
vxdn7X/mbaJ1ztq97T7Nk9FBa3GQf6WM7zwJ+lXqGO2034VS8yvRd0/30Ub6
ia609069QOZ8tNsZhlvqTFqJme45QC/xN0S/IXl/fI6L+kfqy9FvhD7EA9TZ
3UP3ok/2N/Riv4yLZpdQJueN2Vv0pIRQYueHnHSe37Iz6AV9Ld8in2Wf/pg6
zp+m7uep15/AcTTz1sioRovzXG9upVNR7CxfX0Kn4I68bNpGX0b/J/gPcgWc
Ig==
                "]]},
              "0.05`"],
             Annotation[#, 0.05, "Tooltip"]& ], {}, {}}}], {}}, 
        ArrowBox[{{0, 0}, {1, 1}}]},
       AspectRatio->1,
       Axes->True,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       AxesStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       BaseStyle->Automatic,
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{
          FormBox[
           StyleBox[
            TagBox["p", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}, {
          FormBox[
           StyleBox[
            TagBox["q", HoldForm], Medium, Bold, StripOnInput -> False], 
           TraditionalForm], None}},
       FrameStyle->Directive[
         GrayLevel[0], 
         AbsoluteThickness[0.2]],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       FrameTicksStyle->12,
       GridLines->{None, None},
       GridLinesStyle->Automatic,
       ImageSize->Small,
       LabelStyle->Automatic,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "GridLinesInFront" -> True},
       PlotRange->{{-2, 2}, {-2, 2}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       RotateLabel->False,
       Ticks->{Automatic, Automatic}], {630, -270.}, 
      ImageScaled[{0.5, 0.5}], {180, 180.}]}}, {}},
  ContentSelectable->True,
  ImageSize->Large,
  ImageSizeRaw->{800, 200},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.8035852200449057`*^9, {3.8035853565532403`*^9, 3.8035854118294153`*^9}, {
   3.803585479429366*^9, 3.8035855621959963`*^9}, 3.8035856007065105`*^9, {
   3.8035856346874094`*^9, 3.8035857090688095`*^9}, {3.8035857519239426`*^9, 
   3.803585773099342*^9}, {3.803585818335721*^9, 3.803585823686858*^9}, {
   3.8035859948252935`*^9, 3.8035860102924137`*^9}, {3.803586041783804*^9, 
   3.8035860506895156`*^9}, {3.803586348688345*^9, 3.803586408723734*^9}, {
   3.803586463806386*^9, 3.803586598670822*^9}, {3.8035867494546585`*^9, 
   3.803586881539806*^9}, 3.8035869784373913`*^9, {3.803587051243132*^9, 
   3.803587062812459*^9}, 3.803587165162464*^9, {3.803587221171652*^9, 
   3.803587232774474*^9}},
 CellLabel->
  "Out[197]=",ExpressionUUID->"fc455531-8351-4821-95de-0117ffc09d2a"]
}, Open  ]]
},
WindowSize->{1504, 920},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.7 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2138, 57, 271, "Input",ExpressionUUID->"9f3b8759-b0a3-4b70-9ee3-fdf59e7eadc0"],
Cell[2721, 81, 71327, 1227, 669, "Output",ExpressionUUID->"aa8a27dd-fad0-44e7-9b0e-f0f0893567bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74085, 1313, 2737, 75, 425, "Input",ExpressionUUID->"daee3653-f370-48a4-9ab8-0f1ab262014b"],
Cell[76825, 1390, 91423, 1575, 723, "Output",ExpressionUUID->"3ad20c6a-2a29-4c1c-a966-d1e3ac80a853"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168285, 2970, 4069, 112, 559, "Input",ExpressionUUID->"b23d3a8b-18fb-4bd7-aa12-f6f8348b65d9"],
Cell[172357, 3084, 209660, 3500, 351, "Output",ExpressionUUID->"b5c5d299-c91c-4926-b36a-2afa7c04321b"]
}, Open  ]],
Cell[382032, 6587, 151, 3, 48, "Input",ExpressionUUID->"97fc7253-e2c7-452e-9cd1-19a8a9ddc821"],
Cell[CellGroupData[{
Cell[382208, 6594, 3216, 72, 632, "Input",ExpressionUUID->"79077039-0699-41d8-b296-d7382149c293"],
Cell[385427, 6668, 447573, 7593, 520, "Output",ExpressionUUID->"fc455531-8351-4821-95de-0117ffc09d2a"]
}, Open  ]]
}
]
*)


